Post-Minkowskian Theory Meets the Spinning Effective-One-Body Approach for Two-Body Scattering

Effective-one-body (EOB) waveforms employed by the LIGO-Virgo-KAGRA Collaboration have primarily been developed by resumming the post-Newtonian expansion of the relativistic two-body problem. Given the recent significant advancements in post-Minkowskian (PM) theory and gravitational self-force formalism, there is considerable interest in creating waveform models that integrate information from various perturbative methods in innovative ways. This becomes particularly crucial when tackling the accuracy challenge posed by upcoming ground-based detectors (such as the Einstein Telescope and Cosmic Explorer) and space-based detectors (such as LISA, TianQin or Taiji) expected to operate in the next decade. In this context, we present the derivation of the first spinning EOB Hamiltonian that incorporates PM results up to three-loop order: the SEOB-PM model. The model accounts for the complete hyperbolic motion, encompassing nonlocal-in-time tails. To evaluate its accuracy, we compare its predictions for the conservative scattering angle, augmented with dissipative contributions, against numerical-relativity data of non-spinning and spinning equal-mass black holes. We observe very good agreement, comparable, and in some cases slightly better to the recently proposed $w_{\rm EOB}$-potential model, of which the SEOB-PM model is a resummation around the probe limit. Indeed, in the probe limit, the SEOB-PM Hamiltonian and scattering angles reduce to the one of a test mass in Kerr spacetime. Once complemented with nonlocal-in-time contributions for bound orbits, the SEOB-PM Hamiltonian can be utilized to generate waveform models for spinning black holes on quasi-circular orbits.

==> anc/seobPM.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*SEOB-PM Model*)


(* ::Text:: *)
(*Alessandra Buonanno, Gustav Uhre Jakobsen, Gustav Mogull*)


(* ::Section::Closed:: *)
(*Notation*)


(* ::Text:: *)
(*\[Nu] = \[Mu]/M = m1 m2 / M^2 is the symmetric mass ratio*)
(*\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio*)
(*\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins*)
(*a1 = S1 / m1, a2 = S2 / m2*)
(*ap = a1 + a2, am = a1 - a2*)
(*u = M/r is the dimensionless PM counting parameter*)


(* ::Text:: *)
(*Dimensionless quantities are employed throughout this file, such that:*)


(* ::Text:: *)
(*Spins   a1(code) = a1 / M*)
(*Angular momentum   L(code) = L / (M \[Mu])*)
(*Radial position r(code) = r/M*)
(*Radial momentum   pr(code) = pr / \[Mu]*)
(*Effective Hamiltonian    Heff(code) = Heff / \[Mu]*)
(*EOB Hamiltonian Heob(code) = Heob / M*)
(**)
(*Finally, the dimensionless Lorenz factors are \[Gamma]=Eeff/\[Mu]  and \[CapitalGamma]^2=1+2\[Nu](\[Gamma]-1).*)


(* ::Section::Closed:: *)
(*Impetus and Hamiltonian*)


AKerr = (1-2u+ap^2*u^2)/(1+ap^2*u^2(2u+1)); (* (30a)*)
BnpKerr = ap^2*u^2-2u; (* (30b)*)
BnpaKerr = -(r+2)/(ap^2(r+2)+r^3); (* (30c)*)


prsq = ((Eeff-L*(gaP*ap+gaM*\[Delta]*am)/(r^3+ap^2(r+2)))^2 - A(1 + L^2 u^2 + BnpaKerr L^2 ap^2 u^2))/A/(1+BnpKerr); (* (37a)*)


Heff = (* (35) *)
	L*(gaP*ap+gaM*\[Delta]*am)/(r^3+ap^2(r+2)) +
	Sqrt[A(1 + L^2 u^2 + (1+BnpKerr)*pr^2 + BnpaKerr L^2 ap^2 u^2)];


Heob = Sqrt[1 + 2 \[Nu] (Heff - 1)]; (* (36) *)


replCoeffs = { (* (38) *)
	A -> (1-2u+ap^2*u^2+\[CapitalDelta]A)/(1+ap^2*u^2(2u+1)),
	gaP -> \[CapitalDelta]gaP/u^2,
	gaM -> \[CapitalDelta]gaM/u^2
};


pmExpand = { (* (39) *)
	\[CapitalDelta]A -> Sum[\[CapitalDelta]A[n]u^n,{n,2,6}],
	\[CapitalDelta]gaP -> Sum[\[CapitalDelta]gaP[n]u^n,{n,2,5}],
	\[CapitalDelta]gaM -> Sum[\[CapitalDelta]gaM[n]u^n,{n,2,5}]
};


(* 5PM/6PM coefficients not included are set to zero *)
\[Alpha][5,{0,0}]=0;
\[Alpha][6,{0,0}]=0;
\[Alpha][6,{1,0}]=0;
\[Alpha][6,{0,1}]=0;
\[Alpha][6,{2,0}]=0;
\[Alpha][6,{1,1}]=0;
\[Alpha][6,{0,2}]=0;


\[Sigma] = If[EvenQ[#],0,1]&; (* (15) *)


\[CapitalDelta]A[n_] := Sum[With[{j=2s-i},\[Alpha][n,{i,j}]\[Delta]^\[Sigma][j]ap^i*am^j],{s,0,Floor[(n-1)/2]},{i,0,2s}] (* (40) *)


\[CapitalDelta]gaP[n_] := Sum[With[{j=s-i},\[Alpha][n,{2i+1,2j}]ap^(2i)*am^(2j)],{s,0,Floor[(n-2)/2]},{i,0,s}] (* (41a)*)
\[CapitalDelta]gaM[n_] := Sum[With[{j=s-i},\[Alpha][n,{2i,2j+1}]ap^(2i)*am^(2j)],{s,0,Floor[(n-2)/2]},{i,0,s}] (* (41b)*)


(* ::Section::Closed:: *)
(*Conservative Solution*)


solnCons = {\[Alpha][2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma]), 
 \[Alpha][3, {0, 0}] -> (3*\[Gamma]^4*(80 - 183*\[CapitalGamma] + 103*\[CapitalGamma]^2 - 160*\[Nu]) - 2*\[Gamma]^6*(64 - 135*\[CapitalGamma] + 71*\[CapitalGamma]^2 - 128*\[Nu]) - 
     12*\[Gamma]^2*(10 - 27*\[CapitalGamma] + 17*\[CapitalGamma]^2 - 20*\[Nu]) + 5*(2 - 9*\[CapitalGamma] + 7*\[CapitalGamma]^2 - 4*\[Nu]) + 220*\[Gamma]*\[Nu] - 528*\[Gamma]^3*\[Nu] + 
     456*\[Gamma]^5*\[Nu] - 144*\[Gamma]^7*\[Nu])/(6*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2) + (4*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/
    (\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2), \[Alpha][4, {0, 0}] -> 
  (-324*\[Gamma]^5*(-1 + \[CapitalGamma])^2*\[CapitalGamma] + 45*\[Nu] - 252*\[Gamma]^2*\[Nu] + 1678*\[Gamma]^4*\[Nu] - 14820*\[Gamma]^6*\[Nu] + 
     360*(12 + 7*Pi^2)*\[Gamma]^17*\[Nu] + 3600*\[Gamma]^18*\[Nu] - 600*Pi^2*\[Gamma]^19*\[Nu] + 8*\[Gamma]^10*(9935 + 504*Pi^2 - 12540*\[CapitalGamma])*
      \[Nu] - 3*\[Gamma]^8*(17025 + 608*Pi^2 - 8800*\[CapitalGamma])*\[Nu] - 192*\[Gamma]^12*(224 + 6*Pi^2 - 747*\[CapitalGamma])*\[Nu] + 
     16*\[Gamma]^16*(-2435 + 90*Pi^2 + 1512*\[CapitalGamma])*\[Nu] - 48*\[Gamma]^14*(-1319 + 52*Pi^2 + 1956*\[CapitalGamma])*\[Nu] + 
     \[Gamma]^7*(-315 - 10368*\[CapitalGamma]^2 + 5109*\[CapitalGamma]^3 + (38135 + 288*Pi^2)*\[Nu] - 6*\[CapitalGamma]*(-929 + 400*\[Nu])) - 
     6*\[Gamma]^9*(-1050 - 9108*\[CapitalGamma]^2 + 4022*\[CapitalGamma]^3 + (993 - 372*Pi^2)*\[Nu] - 8*\[CapitalGamma]*(-767 + 670*\[Nu])) + 
     6*\[Gamma]^11*(-3675 - 19116*\[CapitalGamma]^2 + 7665*\[CapitalGamma]^3 - 4*(293 + 381*Pi^2)*\[Nu] - 6*\[CapitalGamma]*(-2521 + 2720*\[Nu])) + 
     3*\[Gamma]^15*(-3465 - 11880*\[CapitalGamma]^2 + 4127*\[CapitalGamma]^3 + (9643 - 2352*Pi^2)*\[Nu] - 2*\[CapitalGamma]*(-5609 + 7168*\[Nu])) - 
     2*\[Gamma]^13*(-52704*\[CapitalGamma]^2 + 19464*\[CapitalGamma]^3 + \[CapitalGamma]*(46470 - 55680*\[Nu]) - 7*(1890 + (-4171 + 840*Pi^2)*\[Nu])))/
    (144*\[Gamma]^9*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3) - ((3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/
    (8*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3) + (7*(169 + 380*\[Gamma]^2)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (8*(-1 + \[Gamma])*\[Gamma]^2*\[CapitalGamma]^3) - ((1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   ((834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   (2*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*\[Nu]*Log[\[Gamma]])/(3*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   ((1759 + 6744*\[Gamma] + 3692*\[Gamma]^2 + 2044*\[Gamma]^3 + 2787*\[Gamma]^4 + 1112*\[Gamma]^5 + 210*\[Gamma]^6 - 300*\[Gamma]^7)*\[Nu]*
     Log[(1 + \[Gamma])/2])/(12*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + (2*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/
    (\[Gamma]^2*\[CapitalGamma]^3) + ArcCosh[\[Gamma]]*(-1/12*((-3453*\[Gamma] - 7142*\[Gamma]^3 + 5279*\[Gamma]^5 + 48*\[Gamma]^7 + 420*\[Gamma]^9 - 720*\[CapitalGamma] - 
         144*\[Gamma]^2*(-73 + 8*\[CapitalGamma]) + 528*\[Gamma]^4*(-10 + 13*\[CapitalGamma]) + 96*\[Gamma]^8*(-15 + 14*\[CapitalGamma]) - 144*\[Gamma]^6*(-7 + 44*\[CapitalGamma]))*
        \[Nu])/(\[Gamma]^2*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^3) + ((-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(-1 + \[Gamma])/2])/
      (4*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^3) + ((-3 + 2*\[Gamma]^2)*(-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/
      (4*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^3)) + Log[(-1 + \[Gamma])/2]*
    (((1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/
      (12*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) - ((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/
      (2*\[Gamma]^2*\[CapitalGamma]^3)) - (4*Sqrt[-1 + \[Gamma]^2]*(-3 + 2*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[Nu]*
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*\[CapitalGamma]^3) + 
   ((20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(\[Gamma]^2*\[CapitalGamma]^3) + 
   ((-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^4*(175 - 60*Sqrt[-1 + \[Gamma]^2]) - 
      8*\[Gamma]*(11 + 3*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^5*(73 + 20*Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^3*(101 + 74*Sqrt[-1 + \[Gamma]^2]) + 
      \[Gamma]^2*(-193 + 90*Sqrt[-1 + \[Gamma]^2]))*\[Nu]*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
    (2*(-1 + \[Gamma])*\[Gamma]^2*(1 + \[Gamma])^2*\[CapitalGamma]^3), \[Alpha][5, {0, 0}] -> 
  -1/720*(720*\[Gamma]^5*(-1 + \[CapitalGamma])*(5 - 18*\[CapitalGamma] + 13*\[CapitalGamma]^2 - 10*\[Nu]) - 1125*\[Nu] + 8100*\[Gamma]^2*\[Nu] - 52030*\[Gamma]^4*\[Nu] + 
      600*(288 + 193*Pi^2)*\[Gamma]^19*\[Nu] + 144000*\[Gamma]^20*\[Nu] - 24000*Pi^2*\[Gamma]^21*\[Nu] + 
      40*\[Gamma]^12*(230443 + 4752*Pi^2 - 174999*\[CapitalGamma])*\[Nu] + 15*\[Gamma]^8*(99197 + 3040*Pi^2 - 66792*\[CapitalGamma])*\[Nu] - 
      80*\[Gamma]^10*(86186 + 2172*Pi^2 - 48021*\[CapitalGamma])*\[Nu] + 20*\[Gamma]^6*(17921 + 3960*\[CapitalGamma])*\[Nu] + 
      80*\[Gamma]^18*(-26275 + 720*Pi^2 + 9126*\[CapitalGamma])*\[Nu] + 240*\[Gamma]^14*(-32969 + 68*Pi^2 + 28302*\[CapitalGamma])*\[Nu] - 
      80*\[Gamma]^16*(-71830 + 1698*Pi^2 + 43047*\[CapitalGamma])*\[Nu] - 5*\[Gamma]^15*(-557703 - 662886*\[CapitalGamma]^2 + 178152*\[CapitalGamma]^3 + 
        \[CapitalGamma]*(918021 - 889152*\[Nu]) + 1199893*\[Nu] - 129360*Pi^2*\[Nu]) + 
      \[Gamma]^7*(78975 + 311490*\[CapitalGamma]^2 + 54*\[CapitalGamma]^3*(-2188 + 5*L^5*Sqrt[-1 + \[Gamma]^2]*\[Theta]50) - 25*(43823 + 288*Pi^2)*\[Nu] + 
        45*\[CapitalGamma]*(-6001 + 3560*\[Nu])) + 10*\[Gamma]^13*(-361782 - 508608*\[CapitalGamma]^2 + 146646*\[CapitalGamma]^3 + 532721*\[Nu] - 
        65976*Pi^2*\[Nu] - 144*\[CapitalGamma]*(-4522 + 4121*\[Nu])) - 10*\[Gamma]^9*(64710 + 161550*\[CapitalGamma]^2 + 
        \[CapitalGamma]^3*(-55239 + 54*L^5*Sqrt[-1 + \[Gamma]^2]*\[Theta]50) - 262835*\[Nu] + 4428*Pi^2*\[Nu] + 
        3*\[CapitalGamma]*(-54739 + 40520*\[Nu])) + 30*\[Gamma]^11*(74001 + 132396*\[CapitalGamma]^2 + 
        \[CapitalGamma]^3*(-41366 + 9*L^5*Sqrt[-1 + \[Gamma]^2]*\[Theta]50) - 96536*\[Nu] + 10596*Pi^2*\[Nu] + \[CapitalGamma]*(-152935 + 128372*\[Nu])) + 
      6*\[Gamma]^17*(-145650*\[CapitalGamma]^2 + 37109*\[CapitalGamma]^3 - 5*\[CapitalGamma]*(-42557 + 43264*\[Nu]) - 140*(975 - 2209*\[Nu] + 411*Pi^2*\[Nu])))/
     (\[Gamma]^9*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^3) + ((3 - 2*\[Gamma]^2)^2*(-5 + 8*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]]^2)/
    (8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^3) - (7*(-5 + 8*\[Gamma]^2)*(169 + 380*\[Gamma]^2)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (8*(-1 + \[Gamma])^2*\[Gamma]^2*(1 + \[Gamma])*\[CapitalGamma]^3) + ((-5 + 8*\[Gamma]^2)*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[Nu]*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) - 
   ((-5 + 8*\[Gamma]^2)*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (4*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) - (2*(-5 + 8*\[Gamma]^2)*(-852 - 283*\[Gamma]^2 - 140*\[Gamma]^4 + 75*\[Gamma]^6)*\[Nu]*Log[\[Gamma]])/
    (3*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) + ((-5 + 8*\[Gamma]^2)*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 
      1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/(12*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) - 
   (2*(-5 + 8*\[Gamma]^2)*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[Nu]*Log[(1 + \[Gamma])/2]^2)/(\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   ArcCosh[\[Gamma]]*(((17265*\[Gamma]^3 + 8086*\[Gamma]^5 - 83531*\[Gamma]^7 + 41992*\[Gamma]^9 - 1716*\[Gamma]^11 + 3360*\[Gamma]^13 + 
        \[Gamma]^6*(145236 - 46404*\[CapitalGamma]) - 432*(-1 + \[CapitalGamma]) + 108*\[Gamma]^2*(-19 + 29*\[CapitalGamma]) + 108*\[Gamma]^4*(-539 + 57*\[CapitalGamma]) - 
        672*\[Gamma]^10*(-66 + 67*\[CapitalGamma]) + 48*\[Gamma]^12*(-345 + 169*\[CapitalGamma]) + 12*\[Gamma]^8*(-8233 + 6205*\[CapitalGamma]))*\[Nu])/
      (12*\[Gamma]^4*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^3) - ((-3 + 2*\[Gamma]^2)*(-5 + 8*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*
       Log[(-1 + \[Gamma])/2])/(4*\[Gamma]*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^3) - 
     ((-3 + 2*\[Gamma]^2)*(-5 + 8*\[Gamma]^2)*(-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/
      (4*\[Gamma]*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^3)) + Log[(-1 + \[Gamma])/2]*
    (-1/12*((-5 + 8*\[Gamma]^2)*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/
       (\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) + ((-5 + 8*\[Gamma]^2)*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*
       Log[(1 + \[Gamma])/2])/(2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3)) + 
   (4*(-3 + 2*\[Gamma]^2)*(-5 + 8*\[Gamma]^2)*(4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[Nu]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/
    ((-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3) + 
   ((-5 + 8*\[Gamma]^2)*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[Nu]*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/
    (\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) - ((-5 + 8*\[Gamma]^2)*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + 
      \[Gamma]^4*(175 - 60*Sqrt[-1 + \[Gamma]^2]) - 8*\[Gamma]*(11 + 3*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^5*(73 + 20*Sqrt[-1 + \[Gamma]^2]) - 
      \[Gamma]^3*(101 + 74*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(-193 + 90*Sqrt[-1 + \[Gamma]^2]))*\[Nu]*
     PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(2*(-1 + \[Gamma])^2*\[Gamma]^2*(1 + \[Gamma])^3*\[CapitalGamma]^3), 
 \[Alpha][2, {1, 0}] -> (\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] - \[CapitalGamma]^2 + 2*\[Gamma]^2*\[CapitalGamma]^2 + 4*\[Gamma]*\[Nu] - 4*\[Gamma]^3*\[Nu])/(2*\[Gamma]*\[CapitalGamma]*\[Nu] - 2*\[Gamma]^3*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {1, 0}] -> ((-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (6 - 22*\[Gamma]^2 + 20*\[Gamma]^4)*\[CapitalGamma]^3 + 
    7*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*\[Nu] - (-1 + \[Gamma]^2)*\[CapitalGamma]*(3 - 15*\[Gamma]^2 - 24*\[Gamma]*\[Nu] + 40*\[Gamma]^3*\[Nu]))/
   (4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), \[Alpha][4, {1, 0}] -> 
  (-6*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 + 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 288*\[Gamma]^10*\[Nu]^2 + 
     18*\[Gamma]^7*\[Nu]*(-40 + 67*\[CapitalGamma] - 26*\[CapitalGamma]^2 + 80*\[Nu]) + 2*\[Gamma]^3*\[Nu]*(-50 + 67*\[CapitalGamma] - 16*\[CapitalGamma]^2 + 100*\[Nu]) - 
     4*\[Gamma]^9*\[Nu]*(-80 + 144*\[CapitalGamma] - 63*\[CapitalGamma]^2 + 160*\[Nu]) - 4*\[Gamma]^5*\[Nu]*(-125 + 186*\[CapitalGamma] - 57*\[CapitalGamma]^2 + 250*\[Nu]) + 
     \[Gamma]^2*(-150*\[CapitalGamma]^3 + 69*\[CapitalGamma]^4 + \[CapitalGamma]^2*(91 - 20*\[Nu]) - 328*\[Nu]^2 + 10*\[CapitalGamma]*(-1 + 2*\[Nu])) - 
     2*\[Gamma]^8*(-264*\[CapitalGamma]^3 + 99*\[CapitalGamma]^4 + \[CapitalGamma]^2*(229 - 128*\[Nu]) + 768*\[Nu]^2 + 64*\[CapitalGamma]*(-1 + 2*\[Nu])) + 
     3*\[Gamma]^6*(-328*\[CapitalGamma]^3 + 121*\[CapitalGamma]^4 + \[CapitalGamma]^2*(287 - 160*\[Nu]) + 640*\[Nu]^2 + 80*\[CapitalGamma]*(-1 + 2*\[Nu])) - 
     2*\[Gamma]^4*(-306*\[CapitalGamma]^3 + 123*\[CapitalGamma]^4 + 172*\[Nu]^2 + 60*\[CapitalGamma]*(-1 + 2*\[Nu]) - 3*\[CapitalGamma]^2*(-81 + 40*\[Nu])))/
    (8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) - (3*((-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[CapitalGamma] + (3 + 12*\[Gamma]^2 - 4*\[Gamma]^4)*\[CapitalGamma]^2 + 
      4*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu])*ArcCosh[\[Gamma]])/(\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^3), 
 \[Alpha][5, {1, 0}] -> (90*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] - 504*\[Gamma]^3*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 3356*\[Gamma]^5*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 
     315*\[Nu]^2 - 2515*\[Gamma]^2*\[Nu]^2 + 12586*\[Gamma]^4*\[Nu]^2 + 75*(147 + 271*Pi^2)*\[Gamma]^21*\[Nu]^2 + 22050*\[Gamma]^22*\[Nu]^2 - 
     3675*Pi^2*\[Gamma]^23*\[Nu]^2 - 12*\[Gamma]^7*\[CapitalGamma]*\[Nu]*(-2739 + 2651*\[CapitalGamma] + 88*\[CapitalGamma]^2 + 160*\[Nu]) - 
     50*\[Gamma]^20*\[Nu]*(24*Pi^2*(-1 + \[CapitalGamma])*\[CapitalGamma] + 2537*\[Nu]) + \[Gamma]^17*\[Nu]*(54054 + 8*(6217 + 360*Pi^2)*\[CapitalGamma]^2 - 
       7632*\[CapitalGamma]^3 - 4*\[CapitalGamma]*(24071 + 720*Pi^2 - 58752*\[Nu]) - 67380*\[Nu] + 75513*Pi^2*\[Nu]) - 
     \[Gamma]^15*\[Nu]*(157248 + 12*(17189 + 416*Pi^2)*\[CapitalGamma]^2 + 21216*\[CapitalGamma]^3 - 12*\[CapitalGamma]*(32109 + 416*Pi^2 - 55712*\[Nu]) - 
       18770*\[Nu] + 86385*Pi^2*\[Nu]) - 3*\[Gamma]^19*\[Nu]*(2400*\[CapitalGamma] - 2400*\[CapitalGamma]^2 + (20899 + 15645*Pi^2)*\[Nu]) - 
     2*\[Gamma]^6*(-1338*\[CapitalGamma]^4 + 528*\[CapitalGamma]^5 + 26279*\[Nu]^2 - 12*\[CapitalGamma]^3*(-91 + 20*\[Nu]) + 6*\[CapitalGamma]^2*(-47 + 40*\[Nu])) + 
     16*\[Gamma]^18*\[Nu]*(45*(12 + 7*Pi^2)*\[CapitalGamma]^2 + 25922*\[Nu] - 420*Pi^2*\[Nu] - 9*\[CapitalGamma]*(60 + 35*Pi^2 + 792*\[Nu])) + 
     \[Gamma]^9*\[Nu]*(8190 - 6*(13565 + 608*Pi^2)*\[CapitalGamma]^2 + 23616*\[CapitalGamma]^3 - 913834*\[Nu] - 6669*Pi^2*\[Nu] + 
       6*\[CapitalGamma]*(8255 + 608*Pi^2 + 8720*\[Nu])) + \[Gamma]^13*\[Nu]*(160524 - 48*(-4433 + 48*Pi^2)*\[CapitalGamma]^2 + 89184*\[CapitalGamma]^3 + 
       56221*\[Nu] + 47727*Pi^2*\[Nu] + 24*\[CapitalGamma]*(-19329 + 96*Pi^2 + 28564*\[Nu])) + 
     \[Gamma]^11*\[Nu]*(-65520 + 8*(5947 + 1008*Pi^2)*\[CapitalGamma]^2 - 83664*\[CapitalGamma]^3 + 957895*\[Nu] + 99*Pi^2*\[Nu] - 
       8*\[CapitalGamma]*(-12827 + 1008*Pi^2 + 37800*\[Nu])) + \[Gamma]^8*(-31056*\[CapitalGamma]^4 + 10860*\[CapitalGamma]^5 + 
       3*(160949 + 448*Pi^2)*\[Nu]^2 - 24*\[CapitalGamma]^3*(-1259 + 430*\[Nu]) + 2*\[CapitalGamma]^2*(-5325 + 43295*\[Nu] + 288*Pi^2*\[Nu]) - 
       2*\[CapitalGamma]*(-315 + 38135*\[Nu] + 288*Pi^2*\[Nu] + 7152*\[Nu]^2)) + 
     \[Gamma]^10*(136080*\[CapitalGamma]^4 - 42444*\[CapitalGamma]^5 + (203197 + 12096*Pi^2)*\[Nu]^2 + 36*\[CapitalGamma]^3*(-4369 + 2060*\[Nu]) + 
       36*\[CapitalGamma]^2*(2118 - 2391*\[Nu] + 124*Pi^2*\[Nu]) - 12*\[CapitalGamma]*(1050 - 993*\[Nu] + 372*Pi^2*\[Nu] + 7472*\[Nu]^2)) + 
     2*\[Gamma]^12*(-143760*\[CapitalGamma]^4 + 40890*\[CapitalGamma]^5 - (507571 + 18816*Pi^2)*\[Nu]^2 - 6*\[CapitalGamma]^3*(-31267 + 17552*\[Nu]) - 
       6*\[CapitalGamma]^2*(17797 + 12*(-1365 + 127*Pi^2)*\[Nu]) + 6*\[CapitalGamma]*(3675 + 4*(293 + 381*Pi^2)*\[Nu] + 50328*\[Nu]^2)) + 
     6*\[Gamma]^16*(-19788*\[CapitalGamma]^4 + 5388*\[CapitalGamma]^5 + 2*(-38945 + 336*Pi^2)*\[Nu]^2 - 6*\[CapitalGamma]^3*(-4483 + 2816*\[Nu]) + 
       \[CapitalGamma]^2*(-15963 + 26539*\[Nu] - 2352*Pi^2*\[Nu]) + \[CapitalGamma]*(3465 - 9643*\[Nu] + 2352*Pi^2*\[Nu] + 100800*\[Nu]^2)) + 
     \[Gamma]^14*(297012*\[CapitalGamma]^4 - 79932*\[CapitalGamma]^5 + 2*(264329 + 13440*Pi^2)*\[Nu]^2 + 12*\[CapitalGamma]^3*(-33977 + 20704*\[Nu]) + 
       4*\[CapitalGamma]^2*(60891 + (-91309 + 5880*Pi^2)*\[Nu]) - 4*\[CapitalGamma]*(13230 + 7*(-4171 + 840*Pi^2)*\[Nu] + 247680*\[Nu]^2)))/
    (288*(-1 + \[Gamma])^4*\[Gamma]^9*(1 + \[Gamma])^4*\[CapitalGamma]^4*\[Nu]) + 
   (\[Gamma]*(3 - 2*\[Gamma]^2)^2*((11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma] + (-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + 
      9*\[Gamma]*(3 - 10*\[Gamma]^2 + 7*\[Gamma]^4)*\[Nu])*ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^4) + 
   ((-21*(169 + 380*\[Gamma]^2)*\[CapitalGamma] + 21*(169 + 380*\[Gamma]^2)*\[CapitalGamma]^2 - 10*\[Gamma]*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4)*\[Nu])*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + 
   (((3549 + 8787*\[Gamma] + 7980*\[Gamma]^2 + 3600*\[Gamma]^3)*\[CapitalGamma] - 3*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[CapitalGamma]^2 + 
      (5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) - 
   ((3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[CapitalGamma] - 3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[CapitalGamma]^2 + 
      (5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 120*\[Gamma]^4)*\[Nu])*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + ((-13632*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma] - 4528*\[Gamma]^3*(-1 + \[CapitalGamma])*\[CapitalGamma] - 
      2240*\[Gamma]^5*(-1 + \[CapitalGamma])*\[CapitalGamma] + 1200*\[Gamma]^7*(-1 + \[CapitalGamma])*\[CapitalGamma] + 11200*\[Nu] + 74445*\[Gamma]^2*\[Nu] + 10342*\[Gamma]^4*\[Nu] + 
      13720*\[Gamma]^6*\[Nu] - 11750*\[Gamma]^8*\[Nu] + 3675*\[Gamma]^10*\[Nu])*Log[\[Gamma]])/(24*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((4*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 300*\[Gamma]^7)*\[CapitalGamma] + 
      4*(1759 + 6744*\[Gamma] + 3692*\[Gamma]^2 + 2044*\[Gamma]^3 + 2787*\[Gamma]^4 + 1112*\[Gamma]^5 + 210*\[Gamma]^6 - 300*\[Gamma]^7)*\[CapitalGamma]^2 - 
      (21588 + 71748*\[Gamma] + 150881*\[Gamma]^2 + 85992*\[Gamma]^3 + 20930*\[Gamma]^4 + 27396*\[Gamma]^5 + 17940*\[Gamma]^6 + 1680*\[Gamma]^7 - 
        11750*\[Gamma]^8 + 3675*\[Gamma]^10)*\[Nu])*Log[(1 + \[Gamma])/2])/(48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) - 
   (2*((8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma] - (8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^2 + 
      (7 + 72*\[Gamma] + 84*\[Gamma]^2 + 180*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu])*Log[(1 + \[Gamma])/2]^2)/(\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + 
   ArcCosh[\[Gamma]]*((-72*(-1 + \[CapitalGamma])*\[CapitalGamma]^2 + 468*\[Gamma]^2*(-1 + \[CapitalGamma])*\[CapitalGamma]^2 + 
       3*\[Gamma]^4*(3504*\[CapitalGamma] - 3920*\[CapitalGamma]^2 + 416*\[CapitalGamma]^3 - 11581*\[Nu]) + 840*\[Gamma]^12*\[Nu] + 288*\[Gamma]*\[CapitalGamma]*\[Nu] - 
       2*\[Gamma]^10*(720*\[CapitalGamma] - 1512*\[CapitalGamma]^2 + 792*\[CapitalGamma]^3 + 325*\[Nu]) - 4*\[Gamma]^6*(1320*\[CapitalGamma] - 3147*\[CapitalGamma]^2 + 1827*\[CapitalGamma]^3 + 
         4036*\[Nu]) + \[Gamma]^8*(1008*\[CapitalGamma] - 8256*\[CapitalGamma]^2 + 7248*\[CapitalGamma]^3 + 25289*\[Nu]) + 
       \[Gamma]^5*(7142*\[CapitalGamma]^2 + 52528*\[Nu] - 2*\[CapitalGamma]*(3571 + 120*\[Nu])) - 
       4*\[Gamma]^11*(105*\[CapitalGamma]^2 + 800*\[Nu] - 3*\[CapitalGamma]*(35 + 264*\[Nu])) - 16*\[Gamma]^9*(3*\[CapitalGamma]^2 - 86*\[Nu] + 3*\[CapitalGamma]*(-1 + 419*\[Nu])) + 
       3*\[Gamma]^3*(1151*\[CapitalGamma]^2 + 2752*\[Nu] - \[CapitalGamma]*(1151 + 960*\[Nu])) + 
       \[Gamma]^7*(-5279*\[CapitalGamma]^2 - 33552*\[Nu] + \[CapitalGamma]*(5279 + 19776*\[Nu])))/(12*\[Gamma]^3*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^4) + 
     ((-3 + 2*\[Gamma]^2)*((-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma]^2 - 
        9*\[Gamma]*(3 - 10*\[Gamma]^2 + 7*\[Gamma]^4)*\[Nu])*Log[(-1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) + 
     ((-3 + 2*\[Gamma]^2)*((21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma] + (-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma]^2 + 
        9*\[Gamma]*(29 + 90*\[Gamma]^2 - 7*\[Gamma]^4)*\[Nu])*Log[(1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4)) + 
   Log[(-1 + \[Gamma])/2]*(((-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 210*\[Gamma]^6)*\[CapitalGamma] + 
       (1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[CapitalGamma]^2 + 
       (2597 - 11581*\[Gamma] + 19109*\[Gamma]^2 - 13102*\[Gamma]^3 + 2647*\[Gamma]^4 - 305*\[Gamma]^5 + 1055*\[Gamma]^6 - 420*\[Gamma]^7)*\[Nu])/
      (12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + (((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[CapitalGamma] + 
        (5 - 76*\[Gamma] + 150*\[Gamma]^2 - 60*\[Gamma]^3 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (28 - 117*\[Gamma] + 336*\[Gamma]^2 - 450*\[Gamma]^3 + 140*\[Gamma]^4 + 
          63*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2])/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4)) + 
   (4*(-3 + 2*\[Gamma]^2)*((4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[CapitalGamma] + (-4 + 15*\[Gamma] - 15*\[Gamma]^2)*\[CapitalGamma]^2 + 
      (-7 + 29*\[Gamma] - 55*\[Gamma]^2 + 35*\[Gamma]^3)*\[Nu])*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/
    ((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4) + 
   ((16*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma] + 16*(20 + 111*\[Gamma]^2 + 30*\[Gamma]^4 - 25*\[Gamma]^6)*\[CapitalGamma]^2 - 
      \[Gamma]*(2385 + 4884*\[Gamma]^2 + 2670*\[Gamma]^4 - 3100*\[Gamma]^6 + 1225*\[Gamma]^8)*\[Nu])*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/
    (16*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + ((100*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(-4*\[CapitalGamma] + 4*\[CapitalGamma]^2 - 31*\[Nu]) + 
      64*Sqrt[-1 + \[Gamma]^2]*(-3*\[CapitalGamma] + 3*\[CapitalGamma]^2 - 7*\[Nu]) - 3100*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 
      1225*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 1225*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 
      \[Gamma]^2*(-80*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 80*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + 
        3*(928 - 2533*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 4*\[Gamma]^4*(-120*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 
        120*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + (376 - 2219*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
      10*\[Gamma]^5*(-48*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 48*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 - 
        (352 + 43*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 10*\[Gamma]^6*(-40*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 40*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 
        (-224 + 267*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + \[Gamma]*(-128*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 
        128*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 - (672 + 2671*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
      4*\[Gamma]^3*((296 - 756*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 4*(-74 + 189*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 - 
        (1208 + 3003*Sqrt[-1 + \[Gamma]^2])*\[Nu]))*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
    (32*(-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4), 
 \[Alpha][2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {0, 1}] -> (-3 + 9*\[CapitalGamma] - 6*\[CapitalGamma]^2 - 5*\[Gamma]^4*(3 - 7*\[CapitalGamma] + 4*\[CapitalGamma]^2) + 2*\[Gamma]^2*(9 - 20*\[CapitalGamma] + 11*\[CapitalGamma]^2) + 
    3*\[Gamma]*\[Nu] - 8*\[Gamma]^3*\[Nu] + 5*\[Gamma]^5*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), 
 \[Alpha][4, {0, 1}] -> (6*(-1 + \[CapitalGamma])^2*\[CapitalGamma] - 3*\[Gamma]^6*(-1 + \[CapitalGamma])*(80 - 207*\[CapitalGamma] + 121*\[CapitalGamma]^2 - 160*\[Nu]) + 
     2*\[Gamma]^8*(-1 + \[CapitalGamma])*(64 - 165*\[CapitalGamma] + 99*\[CapitalGamma]^2 - 128*\[Nu]) + 6*\[Gamma]^4*(-1 + \[CapitalGamma])*(20 - 61*\[CapitalGamma] + 41*\[CapitalGamma]^2 - 40*\[Nu]) - 
     \[Gamma]^2*(-1 + \[CapitalGamma])*(10 - 81*\[CapitalGamma] + 69*\[CapitalGamma]^2 - 20*\[Nu]) + \[Gamma]^3*(200 - 202*\[CapitalGamma])*\[Nu] + 4*\[Gamma]^9*(-20 + 21*\[CapitalGamma])*\[Nu] - 
     6*\[Gamma]^7*(-52 + 55*\[CapitalGamma])*\[Nu] + 4*\[Gamma]^5*(-107 + 111*\[CapitalGamma])*\[Nu])/(8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) - 
   (3*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma])*ArcCosh[\[Gamma]])/(\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^3), 
 \[Alpha][5, {0, 1}] -> (-90*\[Gamma]*(-1 + \[CapitalGamma])*\[Nu] + 504*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu] - 3356*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu] + 
     12*\[Gamma]^7*(-2470 + 2057*\[CapitalGamma] + 413*\[CapitalGamma]^2)*\[Nu] + \[Gamma]^15*(90336 - 271452*\[CapitalGamma] + 180540*\[CapitalGamma]^2 + 
       39*Pi^2*(-128 + 128*\[CapitalGamma] - 1191*\[Nu]) - 61102*\[Nu])*\[Nu] + 50*\[Gamma]^20*(24*Pi^2*(-1 + \[CapitalGamma]) - 2537*\[Nu])*\[Nu] - 
     105*\[Nu]^2 + 305*\[Gamma]^2*\[Nu]^2 + 18*\[Gamma]^4*\[Nu]^2 + 75*(147 + 271*Pi^2)*\[Gamma]^21*\[Nu]^2 + 22050*\[Gamma]^22*\[Nu]^2 - 
     3675*Pi^2*\[Gamma]^23*\[Nu]^2 - 3*\[Gamma]^19*\[Nu]*(-2400 + 2400*\[CapitalGamma] + (18211 + 15645*Pi^2)*\[Nu]) - 
     16*\[Gamma]^18*\[Nu]*(-540 + 540*\[CapitalGamma] - 19802*\[Nu] + 15*Pi^2*(-21 + 21*\[CapitalGamma] + 4*\[Nu])) + 
     6*\[Gamma]^6*(-446*\[CapitalGamma]^3 + 176*\[CapitalGamma]^4 + \[CapitalGamma]^2*(364 - 80*\[Nu]) - 337*\[Nu]^2 + \[CapitalGamma]*(-94 + 80*\[Nu])) + 
     \[Gamma]^11*\[Nu]*(143840 - 345800*\[CapitalGamma] + 200952*\[CapitalGamma]^2 - 21369*\[Nu] - 3*Pi^2*(-2688 + 2688*\[CapitalGamma] + 991*\[Nu])) - 
     \[Gamma]^9*\[Nu]*(Pi^2*(3648 - 3648*\[CapitalGamma] + 525*\[Nu]) + 2*(50130 - 79521*\[CapitalGamma] + 29364*\[CapitalGamma]^2 + 6361*\[Nu])) + 
     3*\[Gamma]^13*\[Nu]*(-16324 + 110728*\[CapitalGamma] - 93936*\[CapitalGamma]^2 + 17007*\[Nu] + Pi^2*(-768 + 768*\[CapitalGamma] + 6693*\[Nu])) + 
     \[Gamma]^17*\[Nu]*(-65446 + 110716*\[CapitalGamma] - 45144*\[CapitalGamma]^2 + 87780*\[Nu] + Pi^2*(2880 - 2880*\[CapitalGamma] + 60153*\[Nu])) - 
     6*\[Gamma]^16*(3465 - 19788*\[CapitalGamma]^3 + 5388*\[CapitalGamma]^4 + (-9643 + 2352*Pi^2)*\[Nu] + (68194 - 224*Pi^2)*\[Nu]^2 - 
       6*\[CapitalGamma]^2*(-4483 + 2816*\[Nu]) + \[CapitalGamma]*(-15963 + (26539 - 2352*Pi^2)*\[Nu])) + 
     3*\[Gamma]^10*(4200 - 45360*\[CapitalGamma]^3 + 14148*\[CapitalGamma]^4 + \[CapitalGamma]^2*(52428 - 24720*\[Nu]) + 12*(-331 + 124*Pi^2)*\[Nu] + 
       (6907 + 320*Pi^2)*\[Nu]^2 - 12*\[CapitalGamma]*(2118 + (-2391 + 124*Pi^2)*\[Nu])) - 
     2*\[Gamma]^12*(22050 - 143760*\[CapitalGamma]^3 + 40890*\[CapitalGamma]^4 + 24*(293 + 381*Pi^2)*\[Nu] + (48907 + 1536*Pi^2)*\[Nu]^2 - 
       6*\[CapitalGamma]^2*(-31267 + 17552*\[Nu]) - 6*\[CapitalGamma]*(17797 + 12*(-1365 + 127*Pi^2)*\[Nu])) + 
     \[Gamma]^8*(-630 + 31056*\[CapitalGamma]^3 - 10860*\[CapitalGamma]^4 + (76270 + 576*Pi^2)*\[Nu] + (12299 + 192*Pi^2)*\[Nu]^2 + 
       24*\[CapitalGamma]^2*(-1259 + 430*\[Nu]) - 2*\[CapitalGamma]*(-5325 + (43295 + 288*Pi^2)*\[Nu])) + 
     2*\[Gamma]^14*(26460 - 148506*\[CapitalGamma]^3 + 39966*\[CapitalGamma]^4 + 14*(-4171 + 840*Pi^2)*\[Nu] + 3*(43955 + 256*Pi^2)*\[Nu]^2 - 
       6*\[CapitalGamma]^2*(-33977 + 20704*\[Nu]) - 2*\[CapitalGamma]*(60891 + (-91309 + 5880*Pi^2)*\[Nu])))/
    (288*(-1 + \[Gamma])^4*\[Gamma]^9*(1 + \[Gamma])^4*\[CapitalGamma]^4*\[Nu]) + 
   (\[Gamma]*(3 - 2*\[Gamma]^2)^2*(11*(-1 + \[CapitalGamma]) - 30*\[Gamma]^2*(-1 + \[CapitalGamma]) + 35*\[Gamma]^4*(-1 + \[CapitalGamma]) + 3*\[Gamma]*\[Nu] - 10*\[Gamma]^3*\[Nu] + 
      7*\[Gamma]^5*\[Nu])*ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^4) - 
   ((3549*(-1 + \[CapitalGamma]) + 7980*\[Gamma]^2*(-1 + \[CapitalGamma]) + 4226*\[Gamma]*\[Nu] + 2270*\[Gamma]^3*\[Nu] - 240*\[Gamma]^5*\[Nu])*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + 
   ((-3549 + 3549*\[CapitalGamma] + 733*\[Nu] + 540*\[Gamma]^4*\[Nu] - 240*\[Gamma]^5*\[Nu] + 10*\[Gamma]^3*(-360 + 360*\[CapitalGamma] + 227*\[Nu]) + 
      \[Gamma]*(-8787 + 8787*\[CapitalGamma] + 4226*\[Nu]) + \[Gamma]^2*(-7980 + 7980*\[CapitalGamma] + 4983*\[Nu]))*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((2502 - 2502*\[CapitalGamma] + \[Gamma]*(6285 - 6285*\[CapitalGamma] - 2468*\[Nu]) - 733*\[Nu] - 660*\[Gamma]^3*\[Nu] + 120*\[Gamma]^4*\[Nu] - 
      5*\[Gamma]^2*(-720 + 720*\[CapitalGamma] + 503*\[Nu]))*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((13632*\[Gamma]*(-1 + \[CapitalGamma]) + 4528*\[Gamma]^3*(-1 + \[CapitalGamma]) + 2240*\[Gamma]^5*(-1 + \[CapitalGamma]) - 1200*\[Gamma]^7*(-1 + \[CapitalGamma]) + 448*\[Nu] + 
      5837*\[Gamma]^2*\[Nu] - 5018*\[Gamma]^4*\[Nu] + 13720*\[Gamma]^6*\[Nu] - 11750*\[Gamma]^8*\[Nu] + 3675*\[Gamma]^10*\[Nu])*Log[\[Gamma]])/
    (24*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + ((7036 + 1200*\[Gamma]^7*(-1 + \[CapitalGamma]) - 7036*\[CapitalGamma] + 
      \[Gamma]^2*(14768 - 14768*\[CapitalGamma] - 10473*\[Nu]) - 876*\[Nu] + 11750*\[Gamma]^8*\[Nu] - 3675*\[Gamma]^10*\[Nu] - 
      84*\[Gamma]^6*(-10 + 10*\[CapitalGamma] + 167*\[Nu]) - 4*\[Gamma]^5*(-1112 + 1112*\[CapitalGamma] + 681*\[Nu]) - 
      4*\[Gamma]*(-6744 + 6744*\[CapitalGamma] + 721*\[Nu]) - 8*\[Gamma]^3*(-1022 + 1022*\[CapitalGamma] + 859*\[Nu]) + 
      \[Gamma]^4*(11148 - 11148*\[CapitalGamma] + 3478*\[Nu]))*Log[(1 + \[Gamma])/2])/(48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) - 
   (2*(-8 + 8*\[CapitalGamma] + \[Nu] + 5*\[Gamma]^4*\[Nu] + 5*\[Gamma]^3*(-3 + 3*\[CapitalGamma] + 4*\[Nu]) + \[Gamma]*(-19 + 19*\[CapitalGamma] + 8*\[Nu]) + 
      \[Gamma]^2*(-60 + 60*\[CapitalGamma] + 8*\[Nu]))*Log[(1 + \[Gamma])/2]^2)/(\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + 
   ArcCosh[\[Gamma]]*((72*(-1 + \[CapitalGamma])*\[CapitalGamma] - 468*\[Gamma]^2*(-1 + \[CapitalGamma])*\[CapitalGamma] + \[Gamma]^7*(-5279 + 5279*\[CapitalGamma] - 1792*\[Nu]) + 
       4*\[Gamma]^6*(1320 - 3147*\[CapitalGamma] + 1827*\[CapitalGamma]^2 - 401*\[Nu]) + 20*\[Gamma]^11*(-21 + 21*\[CapitalGamma] - 16*\[Nu]) + 
       16*\[Gamma]^9*(-3 + 3*\[CapitalGamma] + 2*\[Nu]) + 2*\[Gamma]^10*(720 - 1512*\[CapitalGamma] + 792*\[CapitalGamma]^2 + 185*\[Nu]) + 
       \[Gamma]^3*(3453 - 3453*\[CapitalGamma] + 336*\[Nu]) - 3*\[Gamma]^4*(3504 - 3920*\[CapitalGamma] + 416*\[CapitalGamma]^2 + 605*\[Nu]) + 
       \[Gamma]^8*(-1008 + 8256*\[CapitalGamma] - 7248*\[CapitalGamma]^2 + 1321*\[Nu]) + \[Gamma]^5*(7142 - 7142*\[CapitalGamma] + 3472*\[Nu]))/
      (12*\[Gamma]^3*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^4) - ((-3 + 2*\[Gamma]^2)*(11*(-1 + \[CapitalGamma]) - 30*\[Gamma]^2*(-1 + \[CapitalGamma]) + 
        35*\[Gamma]^4*(-1 + \[CapitalGamma]) + 3*\[Gamma]*\[Nu] - 10*\[Gamma]^3*\[Nu] + 7*\[Gamma]^5*\[Nu])*Log[(-1 + \[Gamma])/2])/
      (4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) - ((-3 + 2*\[Gamma]^2)*(-21*(-1 + \[CapitalGamma]) - 270*\[Gamma]^2*(-1 + \[CapitalGamma]) + 35*\[Gamma]^4*(-1 + \[CapitalGamma]) - 
        29*\[Gamma]*\[Nu] - 90*\[Gamma]^3*\[Nu] + 7*\[Gamma]^5*\[Nu])*Log[(1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4)) + 
   Log[(-1 + \[Gamma])/2]*((1151 - 1151*\[CapitalGamma] + \[Gamma]^3*(-912 + 912*\[CapitalGamma] - 938*\[Nu]) + \[Gamma]*(-3336 + 3336*\[CapitalGamma] - 605*\[Nu]) + 
       \[Gamma]^5*(-552 + 552*\[CapitalGamma] - 185*\[Nu]) + 107*\[Nu] + \[Gamma]^6*(210 - 210*\[CapitalGamma] + 77*\[Nu]) + 
       \[Gamma]^4*(339 - 339*\[CapitalGamma] + 385*\[Nu]) + \[Gamma]^2*(3148 - 3148*\[CapitalGamma] + 1159*\[Nu]))/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
     ((5 - 5*\[CapitalGamma] + \[Gamma]*(-76 + 76*\[CapitalGamma] - 13*\[Nu]) + 10*\[Gamma]^3*(-6 + 6*\[CapitalGamma] - 5*\[Nu]) + 4*\[Nu] + 7*\[Gamma]^5*\[Nu] + 
        5*\[Gamma]^4*(-7 + 7*\[CapitalGamma] + 4*\[Nu]) + \[Gamma]^2*(150 - 150*\[CapitalGamma] + 32*\[Nu]))*Log[(1 + \[Gamma])/2])/
      (2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4)) + (4*(-3 + 2*\[Gamma]^2)*(-4 + 4*\[CapitalGamma] + 5*\[Gamma]^2*(-3 + 3*\[CapitalGamma] - \[Nu]) - \[Nu] + 5*\[Gamma]^3*\[Nu] + 
      3*\[Gamma]*(5 - 5*\[CapitalGamma] + \[Nu]))*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*
     \[CapitalGamma]^4) - ((320*(-1 + \[CapitalGamma]) + 1776*\[Gamma]^2*(-1 + \[CapitalGamma]) + 480*\[Gamma]^4*(-1 + \[CapitalGamma]) - 400*\[Gamma]^6*(-1 + \[CapitalGamma]) + 337*\[Gamma]*\[Nu] - 
      236*\[Gamma]^3*\[Nu] + 2670*\[Gamma]^5*\[Nu] - 3100*\[Gamma]^7*\[Nu] + 1225*\[Gamma]^9*\[Nu])*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/
    (16*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4) + ((-3100*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 1225*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 
      1225*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*\[Nu] - 64*Sqrt[-1 + \[Gamma]^2]*(-3 + 3*\[CapitalGamma] + \[Nu]) - 
      100*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(-4 + 4*\[CapitalGamma] + 31*\[Nu]) + 10*\[Gamma]^5*(96 - 48*Sqrt[-1 + \[Gamma]^2] + 
        48*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 32*\[Nu] + 235*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
      \[Gamma]^2*(80*(18 + 41*Sqrt[-1 + \[Gamma]^2]) - 80*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 
        (288 - 687*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 10*\[Gamma]^6*(-40*Sqrt[-1 + \[Gamma]^2] + 40*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 
        (32 - 267*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[Gamma]^3*(296 - 756*Sqrt[-1 + \[Gamma]^2] + 
        4*(-74 + 189*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 13*(8 + 39*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
      12*\[Gamma]^4*(-40*(-2 + Sqrt[-1 + \[Gamma]^2]) + 40*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 3*(-8 + 51*Sqrt[-1 + \[Gamma]^2])*
         \[Nu]) - \[Gamma]*(384 - 1408*Sqrt[-1 + \[Gamma]^2] + 128*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 
        (96 + 239*Sqrt[-1 + \[Gamma]^2])*\[Nu]))*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
    (32*(-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4), 
 \[Alpha][3, {2, 0}] -> ((-1 + \[CapitalGamma])*((-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^3 + 4*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + 
     4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]*(2*\[Gamma] - \[Nu] + 2*\[Gamma]^2*\[Nu])))/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), 
 \[Alpha][4, {2, 0}] -> (-3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^3 + 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2*\[Nu] - 8*\[Gamma]^3*\[CapitalGamma]*(21 - 65*\[CapitalGamma] + 44*\[CapitalGamma]^2)*\[Nu] - 
    8*\[Gamma]^7*\[CapitalGamma]*(35 - 93*\[CapitalGamma] + 58*\[CapitalGamma]^2)*\[Nu] + 8*\[Gamma]^5*\[CapitalGamma]*(56 - 155*\[CapitalGamma] + 99*\[CapitalGamma]^2)*\[Nu] + 
    \[Gamma]^8*(-315 + 464*\[CapitalGamma] - 84*\[CapitalGamma]^3)*\[Nu]^2 + \[Gamma]^6*(-60*\[CapitalGamma]^2 - 292*\[CapitalGamma]^4 + 116*\[CapitalGamma]^5 + 645*\[Nu]^2 - 1024*\[CapitalGamma]*\[Nu]^2 + 
      236*\[CapitalGamma]^3*(1 + \[Nu]^2)) + \[Gamma]^4*(72*\[CapitalGamma]^2 + 352*\[CapitalGamma]^4 - 140*\[CapitalGamma]^5 - 377*\[Nu]^2 + 688*\[CapitalGamma]*\[Nu]^2 - 
      4*\[CapitalGamma]^3*(71 + 55*\[Nu]^2)) + \[Gamma]^2*(-12*\[CapitalGamma]^2 - 106*\[CapitalGamma]^4 + 47*\[CapitalGamma]^5 + 47*\[Nu]^2 - 128*\[CapitalGamma]*\[Nu]^2 + 
      \[CapitalGamma]^3*(71 + 68*\[Nu]^2)))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {2, 0}] -> (72*\[Gamma]*\[CapitalGamma]^2*(42 - 103*\[CapitalGamma] + 61*\[CapitalGamma]^2)*\[Nu] + 288*\[Gamma]^11*(-91 + 10*\[CapitalGamma]^2)*\[Nu]^3 - 
     9*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-36*\[CapitalGamma]^2 + 61*\[CapitalGamma]^3 + 80*\[Nu]^2 + 80*\[CapitalGamma]*\[Nu]^2) - 
     8*\[Gamma]^10*\[Nu]^2*(-8100*\[CapitalGamma] + 1125*\[CapitalGamma]^3 - 817*\[CapitalGamma]^4 + 4320*(1 - 2*\[Nu]) + \[CapitalGamma]^2*(3727 + 640*\[Nu])) - 
     24*\[Gamma]^7*\[Nu]*(-12309*\[CapitalGamma]^3 + 4986*\[CapitalGamma]^4 + 10002*\[Nu]^2 + 2700*\[CapitalGamma]*(-1 + 2*\[Nu]) + 
       \[CapitalGamma]^2*(10023 - 5400*\[Nu] - 820*\[Nu]^2)) + 24*\[Gamma]^9*\[Nu]*(-5374*\[CapitalGamma]^3 + 2159*\[CapitalGamma]^4 + 9108*\[Nu]^2 + 
       1200*\[CapitalGamma]*(-1 + 2*\[Nu]) - 5*\[CapitalGamma]^2*(-883 + 480*\[Nu] + 100*\[Nu]^2)) + 
     4*\[Gamma]^3*\[Nu]*(16104*\[CapitalGamma]^3 - 7719*\[CapitalGamma]^4 + 29808*\[Nu]^2 - 2250*\[CapitalGamma]*(-1 + 2*\[Nu]) + 
       5*\[CapitalGamma]^2*(-2127 + 900*\[Nu] + 220*\[Nu]^2)) - 8*\[Gamma]^5*\[Nu]*(27975*\[CapitalGamma]^3 - 11814*\[CapitalGamma]^4 + 8946*\[Nu]^2 - 
       5625*\[CapitalGamma]*(-1 + 2*\[Nu]) + 2*\[CapitalGamma]^2*(-10893 + 5625*\[Nu] + 935*\[Nu]^2)) + 
     \[Gamma]^2*(-15963*\[CapitalGamma]^5 + 5646*\[CapitalGamma]^6 + 44817*\[CapitalGamma]*\[Nu]^2 + 1800*\[Nu]^2*(-1 + 2*\[Nu]) - 
       9*\[CapitalGamma]^3*(619 - 200*\[Nu] + 820*\[Nu]^2) + 2*\[CapitalGamma]^4*(7719 - 450*\[Nu] + 4148*\[Nu]^2) - 
       2*\[CapitalGamma]^2*(-225 + 450*\[Nu] + 22382*\[Nu]^2 + 200*\[Nu]^3)) + 3*\[Gamma]^6*(-30647*\[CapitalGamma]^5 + 9253*\[CapitalGamma]^6 + 25977*\[CapitalGamma]*\[Nu]^2 + 
       27600*\[Nu]^2*(-1 + 2*\[Nu]) - 3*\[CapitalGamma]^3*(6447 - 4800*\[Nu] + 4660*\[Nu]^2) + \[CapitalGamma]^4*(37135 - 7200*\[Nu] + 12792*\[Nu]^2) - 
       20*\[CapitalGamma]^2*(-180 + 360*\[Nu] - 19*\[Nu]^2 + 240*\[Nu]^3)) + \[Gamma]^4*(60444*\[CapitalGamma]^5 - 19332*\[CapitalGamma]^6 - 71271*\[CapitalGamma]*\[Nu]^2 - 
       27000*\[Nu]^2*(-1 + 2*\[Nu]) + 180*\[CapitalGamma]^3*(181 - 120*\[Nu] + 145*\[Nu]^2) - 4*\[CapitalGamma]^4*(17073 - 2700*\[Nu] + 6736*\[Nu]^2) + 
       4*\[CapitalGamma]^2*(-1350 + 2700*\[Nu] + 12247*\[Nu]^2 + 1300*\[Nu]^3)) + 
     \[Gamma]^8*(48138*\[CapitalGamma]^5 - 14574*\[CapitalGamma]^6 - 115557*\[CapitalGamma]*\[Nu]^2 - 92160*\[Nu]^2*(-1 + 2*\[Nu]) + 
       90*\[CapitalGamma]^3*(339 - 256*\[Nu] + 350*\[Nu]^2) - 2*\[CapitalGamma]^4*(29157 - 5760*\[Nu] + 12772*\[Nu]^2) + 
       4*\[CapitalGamma]^2*(-1440 + 2880*\[Nu] + 5933*\[Nu]^2 + 3680*\[Nu]^3)))/(240*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   (((54 + 216*\[Gamma]^2 - 72*\[Gamma]^4)*\[CapitalGamma]^3 + 9*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[CapitalGamma]^4 + 72*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*\[CapitalGamma]*
       \[Nu] + 18*(-9 - 63*\[Gamma]^2 - 68*\[Gamma]^4 + 8*\[Gamma]^6)*\[Nu]^2 - \[CapitalGamma]^2*(-432*\[Gamma]*\[Nu] - 792*\[Gamma]^3*\[Nu] + 144*\[Gamma]^5*\[Nu] + 
        16*\[Gamma]^6*\[Nu]^2 + 36*\[Gamma]^2*(3 + \[Nu]^2) + 3*(9 + 4*\[Nu]^2) - 4*\[Gamma]^4*(9 + 16*\[Nu]^2)))*ArcCosh[\[Gamma]])/
    (2*\[Gamma]^2*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), \[Alpha][3, {0, 2}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu]))/
   (4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), \[Alpha][4, {0, 2}] -> 
  (64*\[Gamma]^5*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu] + 5*\[Gamma]^8*\[Nu]^2 + 3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
    24*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu]) + 40*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu]) + 
    \[Gamma]^6*(4*(-1 + \[CapitalGamma])^2*(-15 + 29*\[CapitalGamma])*(1 - 4*\[Nu]) - 11*\[Nu]^2) + 
    \[Gamma]^2*((-1 + \[CapitalGamma])^2*(-12 + 47*\[CapitalGamma])*(1 - 4*\[Nu]) - \[Nu]^2) + 
    \[Gamma]^4*(7*\[Nu]^2 + 4*(-1 + \[CapitalGamma])^2*(-18 + 35*\[CapitalGamma])*(-1 + 4*\[Nu])))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {0, 2}] -> (48*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu] - 200*\[Gamma]^10*\[CapitalGamma]*\[Nu]^2 - 96*\[Gamma]^11*\[Nu]^3 + 
     3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-36 + 61*\[CapitalGamma])*(-1 + 4*\[Nu]) + 
     \[Gamma]^6*((-1 + \[CapitalGamma])^2*(-12141*\[CapitalGamma] + 9253*\[CapitalGamma]^2 + 3600*(1 - 2*\[Nu]))*(1 - 4*\[Nu]) - 555*\[CapitalGamma]*\[Nu]^2) + 
     \[Gamma]^2*((-1 + \[CapitalGamma])^2*(150 - 1557*\[CapitalGamma] + 1882*\[CapitalGamma]^2 - 300*\[Nu])*(1 - 4*\[Nu]) - 25*\[CapitalGamma]*\[Nu]^2) + 
     4*\[Gamma]^3*((675 - 1222*\[CapitalGamma] + 547*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 1044*\[Nu]^3) - 
     8*\[Gamma]^5*(5*(123 - 215*\[CapitalGamma] + 92*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 528*\[Nu]^3) + 
     16*\[Gamma]^9*(5*(-3 - 2*\[CapitalGamma] + 5*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 246*\[Nu]^3) + 
     24*\[Gamma]^7*((105 - 151*\[CapitalGamma] + 46*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] + 166*\[Nu]^3) + 
     \[Gamma]^8*(565*\[CapitalGamma]*\[Nu]^2 + 2*(-1 + \[CapitalGamma])^2*(-3165*\[CapitalGamma] + 2429*\[CapitalGamma]^2 + 960*(1 - 2*\[Nu]))*(-1 + 4*\[Nu])) + 
     \[Gamma]^4*(215*\[CapitalGamma]*\[Nu]^2 + 12*(-1 + \[CapitalGamma])^2*(150 - 605*\[CapitalGamma] + 537*\[CapitalGamma]^2 - 300*\[Nu])*(-1 + 4*\[Nu])))/
    (80*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + (9*((-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) + 
      2*(1 + 7*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]^2)*ArcCosh[\[Gamma]])/(2*\[Gamma]^2*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][3, {1, 1}] -> ((-1 + \[CapitalGamma])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), \[Alpha][4, {1, 1}] -> 
  (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 12*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 28*\[Gamma]^7*(5 - 14*\[CapitalGamma] + 9*\[CapitalGamma]^2)*\[Nu] + 
    4*\[Gamma]^3*(21 - 68*\[CapitalGamma] + 47*\[CapitalGamma]^2)*\[Nu] - 4*\[Gamma]^5*(56 - 163*\[CapitalGamma] + 107*\[CapitalGamma]^2)*\[Nu] - 35*\[Gamma]^8*\[Nu]^2 + 
    \[Gamma]^4*(-72*\[CapitalGamma] + 284*\[CapitalGamma]^2 - 352*\[CapitalGamma]^3 + 140*\[CapitalGamma]^4 - 49*\[Nu]^2) + 
    \[Gamma]^2*(12*\[CapitalGamma] - 71*\[CapitalGamma]^2 + 106*\[CapitalGamma]^3 - 47*\[CapitalGamma]^4 + 7*\[Nu]^2) + 
    \[Gamma]^6*(60*\[CapitalGamma] - 236*\[CapitalGamma]^2 + 292*\[CapitalGamma]^3 - 116*\[CapitalGamma]^4 + 77*\[Nu]^2))/(8*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {1, 1}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-36 + 61*\[CapitalGamma]) - 252*\[Gamma]*\[CapitalGamma]*(2 - 5*\[CapitalGamma] + 3*\[CapitalGamma]^2)*\[Nu] - 
     4*\[Gamma]^9*(-1 + \[CapitalGamma])*(-3185*\[CapitalGamma] + 2209*\[CapitalGamma]^2 + 1200*(1 - 2*\[Nu]))*\[Nu] - 
     4*\[Gamma]^5*(-1 + \[CapitalGamma])*(-4772*\[CapitalGamma] + 3478*\[CapitalGamma]^2 + 1875*(1 - 2*\[Nu]))*\[Nu] + 
     4*\[Gamma]^3*(-1 + \[CapitalGamma])*(375 - 1060*\[CapitalGamma] + 1013*\[CapitalGamma]^2 - 750*\[Nu])*\[Nu] + 
     48*\[Gamma]^7*(-1 + \[CapitalGamma])*(225 - 584*\[CapitalGamma] + 404*\[CapitalGamma]^2 - 450*\[Nu])*\[Nu] - 40*\[Gamma]^10*(-60 + 49*\[CapitalGamma])*\[Nu]^2 + 
     \[Gamma]^6*(30647*\[CapitalGamma]^4 - 9253*\[CapitalGamma]^5 + 23880*\[Nu]^2 + 5*\[CapitalGamma]^3*(-7427 + 1440*\[Nu]) - 9*\[CapitalGamma]^2*(-2149 + 1600*\[Nu]) + 
       \[CapitalGamma]*(-3600 + 7200*\[Nu] - 22387*\[Nu]^2)) + 3*\[Gamma]^4*(-6716*\[CapitalGamma]^4 + 2148*\[CapitalGamma]^5 + \[CapitalGamma]^3*(7588 - 1200*\[Nu]) - 
       1160*\[Nu]^2 + 20*\[CapitalGamma]^2*(-181 + 120*\[Nu]) + 3*\[CapitalGamma]*(200 - 400*\[Nu] + 303*\[Nu]^2)) + 
     \[Gamma]^2*(5321*\[CapitalGamma]^4 - 1882*\[CapitalGamma]^5 + \[CapitalGamma]^2*(1857 - 600*\[Nu]) - 5040*\[Nu]^2 + \[CapitalGamma]^3*(-5146 + 300*\[Nu]) + 
       \[CapitalGamma]*(-150 + 300*\[Nu] + 5191*\[Nu]^2)) + \[Gamma]^8*(-16046*\[CapitalGamma]^4 + 4858*\[CapitalGamma]^5 + \[CapitalGamma]^3*(19438 - 3840*\[Nu]) - 
       17760*\[Nu]^2 + 30*\[CapitalGamma]^2*(-339 + 256*\[Nu]) + \[CapitalGamma]*(1920 - 3840*\[Nu] + 16429*\[Nu]^2)))/
    (40*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) - 
   (9*(-1 + \[CapitalGamma])*((3 + 12*\[Gamma]^2 - 4*\[Gamma]^4)*\[CapitalGamma] + (-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[CapitalGamma]^2 + 4*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*\[Nu])*
     ArcCosh[\[Gamma]])/(\[Gamma]^2*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][4, {3, 0}] -> -1/16*((-1 + \[CapitalGamma])*((2 - 4*\[Gamma]^2)*\[CapitalGamma]^4 + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^5 + 12*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu] + 
      16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]^2*(-3 + 6*\[Gamma]^2 - 4*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu]) + 
      \[CapitalGamma]^3*(-1 + 12*\[Gamma]*\[Nu] - 12*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 2*\[Gamma]^2*(1 + 6*\[Nu]^2))))/
    (\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), \[Alpha][5, {3, 0}] -> 
  (\[Gamma]^8*\[CapitalGamma]*(315 - 771*\[CapitalGamma] + 396*\[CapitalGamma]^2 + 148*\[CapitalGamma]^3 - 88*\[CapitalGamma]^4)*\[Nu]^2 + \[Gamma]^9*(231 - 304*\[CapitalGamma] - 140*\[CapitalGamma]^2 + 176*\[CapitalGamma]^3)*
     \[Nu]^3 - 2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-\[CapitalGamma]^2 + \[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    8*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-3*\[CapitalGamma]^2 + 3*\[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    \[Gamma]^2*(-1 + \[CapitalGamma])*\[CapitalGamma]*(-38*\[CapitalGamma]^4 + 17*\[CapitalGamma]^5 + 47*\[Nu]^2 - 164*\[CapitalGamma]*\[Nu]^2 - 4*\[CapitalGamma]^2*(1 + 3*\[Nu]^2) + 
      5*\[CapitalGamma]^3*(5 + 12*\[Nu]^2)) + \[Gamma]^5*\[Nu]*(-992*\[CapitalGamma]^4 + 384*\[CapitalGamma]^5 + 469*\[Nu]^2 - 752*\[CapitalGamma]*\[Nu]^2 - 
      28*\[CapitalGamma]^2*(8 + 11*\[Nu]^2) + 16*\[CapitalGamma]^3*(52 + 31*\[Nu]^2)) + \[Gamma]^6*(-1 + \[CapitalGamma])*\[CapitalGamma]*
     (-96*\[CapitalGamma]^4 + 38*\[CapitalGamma]^5 + 645*\[Nu]^2 - 996*\[CapitalGamma]*\[Nu]^2 - 4*\[CapitalGamma]^2*(5 + 33*\[Nu]^2) + 6*\[CapitalGamma]^3*(13 + 34*\[Nu]^2)) + 
    \[Gamma]^3*\[Nu]*(444*\[CapitalGamma]^4 - 180*\[CapitalGamma]^5 - 119*\[Nu]^2 + 272*\[CapitalGamma]*\[Nu]^2 + 84*\[CapitalGamma]^2*(1 + \[Nu]^2) - 4*\[CapitalGamma]^3*(87 + 52*\[Nu]^2)) - 
    \[Gamma]^4*(-1 + \[CapitalGamma])*\[CapitalGamma]*(-114*\[CapitalGamma]^4 + 45*\[CapitalGamma]^5 + 377*\[Nu]^2 - 696*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(2 + 7*\[Nu]^2) + 
      3*\[CapitalGamma]^3*(31 + 56*\[Nu]^2)) + \[Gamma]^7*\[Nu]*(596*\[CapitalGamma]^4 - 228*\[CapitalGamma]^5 - 581*\[Nu]^2 + 816*\[CapitalGamma]*\[Nu]^2 + 
      28*\[CapitalGamma]^2*(5 + 13*\[Nu]^2) - 4*\[CapitalGamma]^3*(127 + 124*\[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {2, 1}] -> ((-1 + \[CapitalGamma])*((6 - 12*\[Gamma]^2)*\[CapitalGamma]^3 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^4 + 24*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] + 
     12*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + \[CapitalGamma]^2*(-3 + 24*\[Gamma]*\[Nu] - 24*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(1 + 2*\[Nu]^2))))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {2, 1}] -> (-48*\[Gamma]*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*\[Nu] + \[Gamma]^8*(-315 + 841*\[CapitalGamma] - 466*\[CapitalGamma]^2 - 148*\[CapitalGamma]^3 + 88*\[CapitalGamma]^4)*\[Nu]^2 + 
    \[Gamma]^9*(63 - 20*\[CapitalGamma]^2)*\[Nu]^3 + 2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-3*\[CapitalGamma]^2 + 3*\[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    \[Gamma]^3*\[Nu]*(-168*\[CapitalGamma] - 912*\[CapitalGamma]^3 + 372*\[CapitalGamma]^4 - 47*\[Nu]^2 + 12*\[CapitalGamma]^2*(59 + \[Nu]^2)) - 
    \[Gamma]^2*(-1 + \[CapitalGamma])*(-114*\[CapitalGamma]^4 + 51*\[CapitalGamma]^5 + 47*\[Nu]^2 - 178*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(1 + \[Nu]^2) + 
      15*\[CapitalGamma]^3*(5 + 4*\[Nu]^2)) + \[Gamma]^5*\[Nu]*(448*\[CapitalGamma] + 2048*\[CapitalGamma]^3 - 800*\[CapitalGamma]^4 + 157*\[Nu]^2 - 4*\[CapitalGamma]^2*(424 + 11*\[Nu]^2)) + 
    \[Gamma]^7*\[Nu]*(-280*\[CapitalGamma] - 1232*\[CapitalGamma]^3 + 476*\[CapitalGamma]^4 - 173*\[Nu]^2 + 4*\[CapitalGamma]^2*(259 + 13*\[Nu]^2)) - 
    \[Gamma]^6*(-1 + \[CapitalGamma])*(-288*\[CapitalGamma]^4 + 114*\[CapitalGamma]^5 + 645*\[Nu]^2 - 1150*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(5 + 11*\[Nu]^2) + 
      6*\[CapitalGamma]^3*(39 + 34*\[Nu]^2)) + \[Gamma]^4*(-1 + \[CapitalGamma])*(-342*\[CapitalGamma]^4 + 135*\[CapitalGamma]^5 + 377*\[Nu]^2 - 794*\[CapitalGamma]*\[Nu]^2 - 
      12*\[CapitalGamma]^2*(6 + 7*\[Nu]^2) + 3*\[CapitalGamma]^3*(93 + 56*\[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {1, 2}] -> (3*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), \[Alpha][5, {1, 2}] -> 
  (24*\[Gamma]*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu] + 5*\[Gamma]^8*(-1 + \[CapitalGamma])*(14 + \[CapitalGamma] - 56*\[Nu])*\[Nu]^2 - 7*\[Gamma]^9*\[Nu]^3 + 
    6*(-1 + \[CapitalGamma])^3*\[CapitalGamma]^2*(-1 + 4*\[Nu]) + 7*\[Gamma]^5*(32*(-1 + \[CapitalGamma])^2*(-1 + 2*\[CapitalGamma])*(1 - 4*\[Nu])*\[Nu] - 3*\[Nu]^3) + 
    \[Gamma]^3*(7*\[Nu]^3 + 12*(-1 + \[CapitalGamma])^2*(-7 + 17*\[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu])) + 
    \[Gamma]^7*(21*\[Nu]^3 + 4*(-1 + \[CapitalGamma])^2*(-35 + 67*\[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu])) - 
    \[Gamma]^4*(-1 + \[CapitalGamma])*(279*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 135*\[CapitalGamma]^4*(1 - 4*\[Nu]) - 7*\[CapitalGamma]*\[Nu]^2 + 72*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
      342*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 98*\[Nu]^2*(-1 + 4*\[Nu])) + \[Gamma]^6*(-1 + \[CapitalGamma])*(234*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 
      114*\[CapitalGamma]^4*(1 - 4*\[Nu]) - 11*\[CapitalGamma]*\[Nu]^2 + 60*\[CapitalGamma]*(-1 + 4*\[Nu]) + 288*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 154*\[Nu]^2*(-1 + 4*\[Nu])) + 
    \[Gamma]^2*(-1 + \[CapitalGamma])*(75*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 51*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 114*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 14*\[Nu]^2*(-1 + 4*\[Nu]) - 
      \[CapitalGamma]*(12 - 48*\[Nu] + \[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {0, 3}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^3*(1 - 4*\[Nu]))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {0, 3}] -> (2*(-1 + \[CapitalGamma])^3*\[CapitalGamma]*(1 - 4*\[Nu]) - 5*\[Gamma]^8*(-1 + \[CapitalGamma])*\[Nu]^2 + \[Gamma]^9*\[Nu]^3 - 
    \[Gamma]^6*(-1 + \[CapitalGamma])*(2*(-1 + \[CapitalGamma])^2*(-10 + 19*\[CapitalGamma])*(1 - 4*\[Nu]) - 11*\[Nu]^2) + 
    \[Gamma]^4*(-1 + \[CapitalGamma])*(3*(-1 + \[CapitalGamma])^2*(-8 + 15*\[CapitalGamma])*(1 - 4*\[Nu]) - 7*\[Nu]^2) + 
    \[Gamma]^7*\[Nu]*(20*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 3*\[Nu]^2) - \[Gamma]^2*(-1 + \[CapitalGamma])*((-1 + \[CapitalGamma])^2*(-4 + 17*\[CapitalGamma])*(1 - 4*\[Nu]) - 
      \[Nu]^2) - \[Gamma]^3*\[Nu]*(\[Nu]^2 + 12*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])) + \[Gamma]^5*\[Nu]*(3*\[Nu]^2 + 32*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])))/
   (16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), \[Alpha][5, {4, 0}] -> 
  ((-1 + \[CapitalGamma])*(9*(-1 + 2*\[Gamma]^2)*\[CapitalGamma]^6 + (3 - 6*\[Gamma]^2)*\[CapitalGamma]^7 + 48*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*\[Nu]^4 + 
     48*(-1 + \[Gamma]^2)^2*\[CapitalGamma]*\[Nu]^3*(4*\[Gamma] - \[Nu] + 2*\[Gamma]^2*\[Nu]) + 8*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[CapitalGamma]^2*\[Nu]^2*
      (9 + 2*(-1 + \[Gamma]^2)*\[Nu]^2) + \[CapitalGamma]^4*(-3 + 96*\[Gamma]*\[Nu] - 96*\[Gamma]^3*\[Nu] - 8*\[Nu]^2 - 16*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(1 + 4*\[Nu]^2)) + \[CapitalGamma]^5*(9 - 48*\[Gamma]*\[Nu] + 48*\[Gamma]^3*\[Nu] + 8*\[Nu]^2 + 16*\[Gamma]^4*\[Nu]^2 - 
       6*\[Gamma]^2*(3 + 4*\[Nu]^2)) + 8*(-1 + \[Gamma]^2)*\[CapitalGamma]^3*\[Nu]*(-8*\[Gamma]^3*\[Nu]^2 + 4*\[Gamma]^4*\[Nu]^3 - 6*\[Gamma]^2*\[Nu]*(3 + \[Nu]^2) + 
       \[Nu]*(9 + 2*\[Nu]^2) + \[Gamma]*(6 + 8*\[Nu]^2))))/(64*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][6, {4, 0}] -> (16*\[Gamma]^9*\[CapitalGamma]*(-693 + 1769*\[CapitalGamma] - 866*\[CapitalGamma]^2 - 594*\[CapitalGamma]^3 + 384*\[CapitalGamma]^4)*\[Nu]^3 + 
    2*\[Gamma]^10*(-3003 + 4304*\[CapitalGamma] + 1890*\[CapitalGamma]^2 - 3072*\[CapitalGamma]^3 + 312*\[CapitalGamma]^5)*\[Nu]^4 + 
    352*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2*\[Nu]*(-2*\[CapitalGamma]^3 + \[CapitalGamma]^4 - 4*\[Nu]^2 + \[CapitalGamma]^2*(1 + 3*\[Nu]^2)) - 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-22*\[CapitalGamma]^5 + 11*\[CapitalGamma]^6 + 96*\[Nu]^4 + 192*\[CapitalGamma]*\[Nu]^4 + 11*\[CapitalGamma]^4*(1 + 6*\[Nu]^2) + 
      12*\[CapitalGamma]^2*\[Nu]^2*(-9 + 8*\[Nu]^2)) + 16*\[Gamma]^5*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-1128*\[CapitalGamma]^4 + 452*\[CapitalGamma]^5 + 1407*\[Nu]^2 - 
      2628*\[CapitalGamma]*\[Nu]^2 - 14*\[CapitalGamma]^2*(16 + 33*\[Nu]^2) + 30*\[CapitalGamma]^3*(30 + 37*\[Nu]^2)) - 
    16*\[Gamma]^7*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-678*\[CapitalGamma]^4 + 269*\[CapitalGamma]^5 + 1743*\[Nu]^2 - 2884*\[CapitalGamma]*\[Nu]^2 + 549*\[CapitalGamma]^3*(1 + 2*\[Nu]^2) - 
      14*\[CapitalGamma]^2*(10 + 39*\[Nu]^2)) - 8*\[Gamma]^8*\[Nu]^2*(4083*\[CapitalGamma]^4 - 474*\[CapitalGamma]^6 + 192*\[CapitalGamma]^7 - 2247*\[Nu]^2 + 3422*\[CapitalGamma]*\[Nu]^2 + 
      45*\[CapitalGamma]^2*(21 + 32*\[Nu]^2) + 6*\[CapitalGamma]^5*(-207 + 53*\[Nu]^2) - 12*\[CapitalGamma]^3*(292 + 215*\[Nu]^2)) - 
    16*\[Gamma]^3*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-494*\[CapitalGamma]^4 + 205*\[CapitalGamma]^5 + 357*\[Nu]^2 - 908*\[CapitalGamma]*\[Nu]^2 - 42*\[CapitalGamma]^2*(2 + 3*\[Nu]^2) + 
      \[CapitalGamma]^3*(373 + 462*\[Nu]^2)) + \[Gamma]^4*(2828*\[CapitalGamma]^8 - 635*\[CapitalGamma]^9 + 7416*\[Nu]^4 - 15376*\[CapitalGamma]*\[Nu]^4 + 
      \[CapitalGamma]^4*(288 - 46968*\[Nu]^2) - 24*\[CapitalGamma]^2*\[Nu]^2*(377 + 212*\[Nu]^2) - 6*\[CapitalGamma]^7*(827 + 502*\[Nu]^2) + 
      24*\[CapitalGamma]^3*\[Nu]^2*(1565 + 612*\[Nu]^2) + \[CapitalGamma]^6*(4268 + 7032*\[Nu]^2) + \[CapitalGamma]^5*(-1787 + 14436*\[Nu]^2 - 3216*\[Nu]^4)) + 
    \[Gamma]^2*(-956*\[CapitalGamma]^8 + 227*\[CapitalGamma]^9 - 726*\[Nu]^4 + 2896*\[CapitalGamma]*\[Nu]^4 + 564*\[CapitalGamma]^2*\[Nu]^2*(2 + \[Nu]^2) - 
      72*\[CapitalGamma]^3*\[Nu]^2*(93 + 52*\[Nu]^2) + 6*\[CapitalGamma]^7*(259 + 176*\[Nu]^2) + 24*\[CapitalGamma]^4*(-2 + 411*\[Nu]^2) - 
      4*\[CapitalGamma]^6*(299 + 564*\[Nu]^2) + \[CapitalGamma]^5*(419 - 3096*\[Nu]^2 + 1248*\[Nu]^4)) + 
    2*\[Gamma]^6*(-1196*\[CapitalGamma]^8 + 269*\[CapitalGamma]^9 - 9330*\[Nu]^4 + 15720*\[CapitalGamma]*\[Nu]^4 + 6*\[CapitalGamma]^7*(349 + 302*\[Nu]^2) + 
      12*\[CapitalGamma]^2*\[Nu]^2*(645 + 511*\[Nu]^2) + 60*\[CapitalGamma]^4*(-2 + 585*\[Nu]^2) - 12*\[CapitalGamma]^3*\[Nu]^2*(2463 + 1076*\[Nu]^2) - 
      4*\[CapitalGamma]^6*(449 + 1104*\[Nu]^2) + \[CapitalGamma]^5*(749 - 10680*\[Nu]^2 + 2040*\[Nu]^4)))/(192*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {3, 1}] -> ((-1 + \[CapitalGamma])*((9 - 18*\[Gamma]^2)*\[CapitalGamma]^5 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^6 - 36*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[CapitalGamma]*\[Nu]^2 - 
     48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + \[CapitalGamma]^3*(3 - 72*\[Gamma]*\[Nu] + 72*\[Gamma]^3*\[Nu] + 4*\[Nu]^2 + 8*\[Gamma]^4*\[Nu]^2 - 
       6*\[Gamma]^2*(1 + 2*\[Nu]^2)) + \[CapitalGamma]^4*(-9 + 36*\[Gamma]*\[Nu] - 36*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(3 + 2*\[Nu]^2)) + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]*(-9*\[Nu] + 18*\[Gamma]^2*\[Nu] + 4*\[Gamma]^3*\[Nu]^2 - \[Gamma]*(9 + 4*\[Nu]^2))))/
   (16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {3, 1}] -> 
  (-4*\[Gamma]^9*(-693 + 1958*\[CapitalGamma] - 1055*\[CapitalGamma]^2 - 624*\[CapitalGamma]^3 + 414*\[CapitalGamma]^4)*\[Nu]^3 + 42*\[Gamma]^10*(-11 + 5*\[CapitalGamma]^2)*\[Nu]^4 - 
    88*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-6*\[CapitalGamma]^3 + 3*\[CapitalGamma]^4 - 4*\[Nu]^2 + 3*\[CapitalGamma]^2*(1 + \[Nu]^2)) + 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-22*\[CapitalGamma]^3 + 11*\[CapitalGamma]^4 - 54*\[Nu]^2 + 11*\[CapitalGamma]^2*(1 + 3*\[Nu]^2)) + 
    12*\[Gamma]^8*\[Nu]^2*(315*\[CapitalGamma] + 1431*\[CapitalGamma]^3 - 449*\[CapitalGamma]^4 - 158*\[CapitalGamma]^5 + 64*\[CapitalGamma]^6 + 126*\[Nu]^2 - \[CapitalGamma]^2*(1203 + 56*\[Nu]^2)) + 
    4*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(-1506*\[CapitalGamma]^4 + 627*\[CapitalGamma]^5 + 357*\[Nu]^2 - 1049*\[CapitalGamma]*\[Nu]^2 - 126*\[CapitalGamma]^2*(2 + \[Nu]^2) + 
      3*\[CapitalGamma]^3*(377 + 160*\[Nu]^2)) - 4*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(-3448*\[CapitalGamma]^4 + 1388*\[CapitalGamma]^5 + 1407*\[Nu]^2 - 3099*\[CapitalGamma]*\[Nu]^2 - 
      42*\[CapitalGamma]^2*(16 + 11*\[Nu]^2) + 4*\[CapitalGamma]^3*(683 + 294*\[Nu]^2)) + 
    \[Gamma]^4*(-2828*\[CapitalGamma]^7 + 635*\[CapitalGamma]^8 + 4524*\[CapitalGamma]*\[Nu]^2 + 840*\[Nu]^4 + \[CapitalGamma]^4*(1787 - 7806*\[Nu]^2) - 
      24*\[CapitalGamma]^2*\[Nu]^2*(807 + 14*\[Nu]^2) + 6*\[CapitalGamma]^6*(827 + 251*\[Nu]^2) + 36*\[CapitalGamma]^3*(-8 + 685*\[Nu]^2) - 
      4*\[CapitalGamma]^5*(1067 + 879*\[Nu]^2)) + 4*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(-2074*\[CapitalGamma]^4 + 827*\[CapitalGamma]^5 + 1743*\[Nu]^2 - 3403*\[CapitalGamma]*\[Nu]^2 - 
      42*\[CapitalGamma]^2*(10 + 13*\[Nu]^2) + \[CapitalGamma]^3*(1667 + 1176*\[Nu]^2)) + 
    \[Gamma]^2*(956*\[CapitalGamma]^7 - 227*\[CapitalGamma]^8 - 564*\[CapitalGamma]*\[Nu]^2 - 126*\[Nu]^4 + \[CapitalGamma]^3*(48 - 5100*\[Nu]^2) + 
      6*\[CapitalGamma]^2*\[Nu]^2*(572 + 7*\[Nu]^2) - 6*\[CapitalGamma]^6*(259 + 88*\[Nu]^2) + 4*\[CapitalGamma]^5*(299 + 282*\[Nu]^2) + 
      \[CapitalGamma]^4*(-419 + 1632*\[Nu]^2)) - 2*\[Gamma]^6*(-1196*\[CapitalGamma]^7 + 269*\[CapitalGamma]^8 + 3870*\[CapitalGamma]*\[Nu]^2 + 882*\[Nu]^4 + 
      \[CapitalGamma]^4*(749 - 5802*\[Nu]^2) - 6*\[CapitalGamma]^2*\[Nu]^2*(2540 + 63*\[Nu]^2) + 6*\[CapitalGamma]^6*(349 + 151*\[Nu]^2) - 
      4*\[CapitalGamma]^5*(449 + 552*\[Nu]^2) + 6*\[CapitalGamma]^3*(-20 + 3079*\[Nu]^2)))/(48*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {2, 2}] -> ((-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(18*(-1 + 2*\[Gamma]^2)*\[CapitalGamma]^3 + (9 - 18*\[Gamma]^2)*\[CapitalGamma]^4 - 
     72*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] - 36*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + 
     \[CapitalGamma]^2*(9 - 72*\[Gamma]*\[Nu] + 72*\[Gamma]^3*\[Nu] + 4*\[Nu]^2 + 8*\[Gamma]^4*\[Nu]^2 - 6*\[Gamma]^2*(3 + 2*\[Nu]^2))))/
   (32*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {2, 2}] -> 
  (176*\[Gamma]*(-1 + \[CapitalGamma])^3*\[CapitalGamma]^2*(1 - 4*\[Nu])*\[Nu] + 2*\[Gamma]^10*(21 - 5*\[CapitalGamma]^2)*\[Nu]^4 - 
    8*\[Gamma]^9*(-1 + \[CapitalGamma])*\[Nu]^3*(63 + 7*\[CapitalGamma] - 252*\[Nu] + 10*\[CapitalGamma]^2*(-1 + 4*\[Nu])) - 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(1 - 4*\[Nu])*(-22*\[CapitalGamma]^3 + 11*\[CapitalGamma]^4 - 18*\[Nu]^2 + 11*\[CapitalGamma]^2*(1 + \[Nu]^2)) - 
    4*\[Gamma]^8*\[Nu]^2*(315*(1 - 4*\[Nu]) + 64*\[CapitalGamma]^5*(1 - 4*\[Nu]) + 38*\[Nu]^2 + 1308*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
      8*\[CapitalGamma]^3*(-68 + 277*\[Nu]) + \[CapitalGamma]^4*(-163 + 632*\[Nu]) - 4*\[CapitalGamma]^2*(-409 + 1641*\[Nu] + 2*\[Nu]^2)) - 
    8*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(217*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 518*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 47*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(12 - 48*\[Nu] + \[Nu]^2) + \[CapitalGamma]^2*(1 - 4*\[Nu])*(385 + 6*\[Nu]^2)) + 
    8*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(484*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 1192*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 157*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(32 - 128*\[Nu] + 3*\[Nu]^2) + 2*\[CapitalGamma]^2*(1 - 4*\[Nu])*(466 + 11*\[Nu]^2)) - 
    8*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(289*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 718*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 173*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(20 - 80*\[Nu] + 3*\[Nu]^2) + \[CapitalGamma]^2*(1 - 4*\[Nu])*(569 + 26*\[Nu]^2)) + 
    \[Gamma]^2*(227*\[CapitalGamma]^7*(1 - 4*\[Nu]) + 188*(1 - 4*\[Nu])*\[Nu]^2 + 26*\[Nu]^4 + 956*\[CapitalGamma]^6*(-1 + 4*\[Nu]) + 
      1228*\[CapitalGamma]*\[Nu]^2*(-1 + 4*\[Nu]) + 2*\[CapitalGamma]^5*(1 - 4*\[Nu])*(777 + 88*\[Nu]^2) - 
      2*\[CapitalGamma]^2*(24 - 96*\[Nu] - 932*\[Nu]^2 + 3736*\[Nu]^3 + \[Nu]^4) - 4*\[CapitalGamma]^4*(\[Nu]^2 + (1 - 4*\[Nu])*(299 + 94*\[Nu]^2)) + 
      \[CapitalGamma]^3*(8*\[Nu]^2 + (-1 + 4*\[Nu])*(-419 + 628*\[Nu]^2))) + 
    2*\[Gamma]^6*(269*\[CapitalGamma]^7*(1 - 4*\[Nu]) + 1196*\[CapitalGamma]^6*(-1 + 4*\[Nu]) + 5542*\[CapitalGamma]*\[Nu]^2*(-1 + 4*\[Nu]) + 
      6*\[Nu]^2*(215 - 860*\[Nu] + 17*\[Nu]^2) + 2*\[CapitalGamma]^5*(1 - 4*\[Nu])*(1047 + 151*\[Nu]^2) - 
      2*\[CapitalGamma]^2*(60 - 240*\[Nu] - 3530*\[Nu]^2 + 14164*\[Nu]^3 + 9*\[Nu]^4) - 
      2*\[CapitalGamma]^4*(11*\[Nu]^2 + (1 - 4*\[Nu])*(898 + 368*\[Nu]^2)) + \[CapitalGamma]^3*(44*\[Nu]^2 + (-1 + 4*\[Nu])*(-749 + 2396*\[Nu]^2))) + 
    \[Gamma]^4*(2828*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 7044*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu]^2 + 635*\[CapitalGamma]^7*(-1 + 4*\[Nu]) + 
      2*\[CapitalGamma]^5*(-1 + 4*\[Nu])*(2481 + 251*\[Nu]^2) + 8*\[CapitalGamma]^2*(36 - 144*\[Nu] - 1171*\[Nu]^2 + 4698*\[Nu]^3 + 2*\[Nu]^4) - 
      4*(377*(1 - 4*\[Nu])*\[Nu]^2 + 30*\[Nu]^4) + 4*\[CapitalGamma]^4*(7*\[Nu]^2 + (1 - 4*\[Nu])*(1067 + 293*\[Nu]^2)) + 
      \[CapitalGamma]^3*(-56*\[Nu]^2 + (1 - 4*\[Nu])*(-1787 + 3190*\[Nu]^2))))/(32*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {1, 3}] -> (3*(-1 + \[CapitalGamma])^3*(1 - 4*\[Nu])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {1, 3}] -> 
  (22*(-1 + \[CapitalGamma])^4*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 12*\[Gamma]^9*(-7 + 6*\[CapitalGamma] + \[CapitalGamma]^2)*\[Nu]^3 - 14*\[Gamma]^10*\[Nu]^4 + 
    88*\[Gamma]*(-1 + \[CapitalGamma])^3*\[CapitalGamma]*\[Nu]*(-1 + 4*\[Nu]) + 4*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(7*(-1 + \[CapitalGamma])^2*(-20 + 47*\[CapitalGamma])*(1 - 4*\[Nu]) - 
      9*(7 + \[CapitalGamma])*\[Nu]^2) - 4*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(4*(-1 + \[CapitalGamma])^2*(-56 + 137*\[CapitalGamma])*(1 - 4*\[Nu]) - 9*(7 + \[CapitalGamma])*\[Nu]^2) + 
    4*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*((-1 + \[CapitalGamma])^2*(-84 + 241*\[CapitalGamma])*(1 - 4*\[Nu]) - 3*(7 + \[CapitalGamma])*\[Nu]^2) + 
    4*\[Gamma]^8*\[Nu]^2*(-15*\[CapitalGamma]^3 + \[CapitalGamma]*(195 - 840*\[Nu]) + 15*\[CapitalGamma]^2*(-5 + 28*\[Nu]) + 7*(-15 + 60*\[Nu] + 2*\[Nu]^2)) + 
    \[Gamma]^2*(1554*\[CapitalGamma]^4*(-1 + 4*\[Nu]) - 956*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 227*\[CapitalGamma]^6*(-1 + 4*\[Nu]) - 
      14*\[Nu]^2*(-6 + 24*\[Nu] + \[Nu]^2) + 4*\[CapitalGamma]^3*(299 - 1196*\[Nu] + 3*\[Nu]^2) + 
      \[CapitalGamma]^2*(-419 + 1676*\[Nu] + 60*\[Nu]^2 - 336*\[Nu]^3) + 12*\[CapitalGamma]*(4 - 16*\[Nu] - 13*\[Nu]^2 + 56*\[Nu]^3)) - 
    2*\[Gamma]^6*(2094*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 269*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 1196*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 
      42*\[Nu]^2*(-11 + 44*\[Nu] + \[Nu]^2) - 2*\[CapitalGamma]^3*(898 - 3592*\[Nu] + 33*\[Nu]^2) - 
      6*\[CapitalGamma]*(20 - 80*\[Nu] - 143*\[Nu]^2 + 616*\[Nu]^3) + \[CapitalGamma]^2*(749 - 2996*\[Nu] - 330*\[Nu]^2 + 1848*\[Nu]^3)) + 
    \[Gamma]^4*(4962*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 635*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 56*\[Nu]^4 + 2828*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 
      588*\[Nu]^2*(-1 + 4*\[Nu]) - 4*\[CapitalGamma]^3*(1067 - 4268*\[Nu] + 21*\[Nu]^2) - 12*\[CapitalGamma]*(24 - 96*\[Nu] - 91*\[Nu]^2 + 392*\[Nu]^3) + 
      \[CapitalGamma]^2*(1787 - 7148*\[Nu] - 420*\[Nu]^2 + 2352*\[Nu]^3)))/(48*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {0, 4}] -> (-3*(-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^4*(1 - 4*\[Nu])^2)/(64*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][6, {0, 4}] -> (-22*(-1 + \[CapitalGamma])^4*\[CapitalGamma]*(1 - 4*\[Nu])^2 + 10*\[Gamma]^10*\[Nu]^4 + 48*\[Gamma]^9*(-1 + \[CapitalGamma])*\[Nu]^3*(-1 + 4*\[Nu]) - 
    16*\[Gamma]^7*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(20*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 9*\[Nu]^2) + 
    16*\[Gamma]^5*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(32*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 9*\[Nu]^2) - 
    48*\[Gamma]^3*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(4*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - \[Nu]^2) + 
    \[Gamma]^4*(-((-1 + \[CapitalGamma])^4*(-288 + 635*\[CapitalGamma])*(1 - 4*\[Nu])^2) + 168*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*\[Nu]^2 - 40*\[Nu]^4) - 
    40*\[Gamma]^8*\[Nu]^2*(\[Nu]^2 + 3*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])) + \[Gamma]^2*((-1 + \[CapitalGamma])^4*(-48 + 227*\[CapitalGamma])*(1 - 4*\[Nu])^2 + 
      10*\[Nu]^4 + 24*(-1 + \[CapitalGamma])^2*\[Nu]^2*(-1 + 4*\[Nu])) + 2*\[Gamma]^6*((-1 + \[CapitalGamma])^4*(-120 + 269*\[CapitalGamma])*(1 - 4*\[Nu])^2 + 
      30*\[Nu]^4 + 132*(-1 + \[CapitalGamma])^2*\[Nu]^2*(-1 + 4*\[Nu])))/(192*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4)};


(* ::Section::Closed:: *)
(*Dissipative Solution*)


solnDiss = {\[Alpha][2, {0, 0}] -> (3*(-1 + 5*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]^2*\[CapitalGamma]), 
 \[Alpha][3, {0, 0}] -> (10 - 45*\[CapitalGamma] + 35*\[CapitalGamma]^2 - 20*\[Nu] + 220*\[Gamma]*\[Nu] - 528*\[Gamma]^3*\[Nu] + 456*\[Gamma]^5*\[Nu] - 144*\[Gamma]^7*\[Nu] + 
     (32*\[Nu])/Sqrt[-1 + \[Gamma]^2] + (80*\[Gamma]^8*\[Nu])/Sqrt[-1 + \[Gamma]^2] + 
     12*\[Gamma]^2*(-10 + 27*\[CapitalGamma] - 17*\[CapitalGamma]^2 + 5*(4 - 3/Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
     \[Gamma]^4*(240 - 549*\[CapitalGamma] + 309*\[CapitalGamma]^2 + (-480 + 356/Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
     \[Gamma]^6*(270*\[CapitalGamma] - 142*\[CapitalGamma]^2 + 32*(-4 + (8 - 9/Sqrt[-1 + \[Gamma]^2])*\[Nu])))/(6*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2) + 
   (2*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 
      32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*\[Nu]*ArcCosh[\[Gamma]])/(\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2), 
 \[Alpha][4, {0, 0}] -> (-1296 + 20436*\[Gamma]^2 - 96528*\[Gamma]^4 + 183960*\[Gamma]^6 - 155712*\[Gamma]^8 + 49524*\[Gamma]^10 - 
     (1260*\[Gamma]^2*(-1 + \[Gamma]^2)^2*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/\[CapitalGamma]^3 + (648*(-2 + 3*\[Gamma]^2)*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2)/
      \[CapitalGamma]^2 - (864*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2)*(-3 + 30*\[Gamma]^2 - 58*\[Gamma]^4 + 33*\[Gamma]^6))/\[CapitalGamma] + 
     (16*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 
        15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8)*\[Nu])/\[CapitalGamma]^5 - 
     (4*(-1 + \[Gamma]^2)*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 
        8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + 
        (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 
        160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)*\[Nu])/(\[Gamma]^5*\[CapitalGamma]^3) + 
     (2688*\[Gamma]^6*(8 - 5*\[Gamma]^2)*(1 - 2*\[Gamma]^2)^2*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
     (4608*\[Gamma]^4*(1 - 2*\[Gamma]^2)^2*(-8 + 5*\[Gamma]^2)*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
     (3840*\[Gamma]^3*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 + (9216*\[Gamma]^5*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 - 
     (5376*\[Gamma]^7*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 + (1920*(8 - 5*\[Gamma]^2)*(\[Gamma] - 2*\[Gamma]^3)^2*\[Nu])/
      (Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + (16*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(947 + 2230*\[Gamma] - 18087*\[Gamma]^2 + 41620*\[Gamma]^3 - 
        45639*\[Gamma]^4 - 2738*\[Gamma]^5 + 52507*\[Gamma]^6 - 28800*\[Gamma]^7 - 9636*\[Gamma]^8 + 7176*\[Gamma]^9 + 420*\[Gamma]^10)*\[Nu]^2)/\[CapitalGamma]^5 - 
     ((-1 + \[Gamma]^2)*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 
        50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 
        425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 
        11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu]^2)/(\[Gamma]^7*\[CapitalGamma]^5) + (960*\[Gamma]^2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
       (1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) - (2304*\[Gamma]^4*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
       (1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) + (1344*\[Gamma]^6*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*
       (1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2))/(576*\[Gamma]^4*(-1 + \[Gamma]^2)^3) + 
   ((3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*(-\[CapitalGamma]^2 + \[Nu] + \[Gamma]*\[Nu])*ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5) + 
   (7*(169 + 380*\[Gamma]^2)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*(-1 + \[Gamma])*\[Gamma]^2*\[CapitalGamma]^3) - 
   ((1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   ((834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) + 
   (\[Nu]*(8*(852 - 852*\[Gamma] + 283*\[Gamma]^2 - 283*\[Gamma]^3 + 140*\[Gamma]^4 - 140*\[Gamma]^5 - 75*\[Gamma]^6 + 75*\[Gamma]^7)*\[CapitalGamma]^2 + 
      (-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu])*Log[\[Gamma]])/
    (12*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^5) + 
   (\[Nu]*((-4*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 210*\[Gamma]^7))/
       (-1 + \[Gamma]^2)^(3/2) + (2*(1759 + 6744*\[Gamma] + 3692*\[Gamma]^2 + 2044*\[Gamma]^3 + 2787*\[Gamma]^4 + 1112*\[Gamma]^5 + 210*\[Gamma]^6 - 
         300*\[Gamma]^7)*\[CapitalGamma]^2)/(-1 + \[Gamma]^2) - (4*Sqrt[-1 + \[Gamma]^2]*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 
         1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu])/((-1 + \[Gamma])*(1 + \[Gamma])^2) - 
      ((-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 
         280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu])/((-1 + \[Gamma])^2*(1 + \[Gamma])))*Log[(1 + \[Gamma])/2])/(24*\[Gamma]^2*\[CapitalGamma]^5) + 
   (\[Nu]*(4*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^2 + (-37 - 37*\[Gamma] - 390*\[Gamma]^2 - 390*\[Gamma]^3 + 35*\[Gamma]^4 + 35*\[Gamma]^5)*
       \[Nu])*Log[(1 + \[Gamma])/2]^2)/(2*\[Gamma]^2*\[CapitalGamma]^5) + Log[(-1 + \[Gamma])/2]*
    (((1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/
      (12*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3) - ((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/
      (2*\[Gamma]^2*\[CapitalGamma]^3)) + ArcCosh[\[Gamma]]*
    ((\[Nu]*(720*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 980*\[Gamma]^11*\[Nu] + \[Gamma]^5*(-6432 - 5279*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 4752*\[CapitalGamma]^3 + 
          10045*\[Nu] - 9711*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 3*\[Gamma]^2*(71 - 3504*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 
          384*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 334*\[Nu] - 1713*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 
        4*\[Gamma]^8*(415 - 360*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 336*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 3902*\[Nu] - 
          47*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 3*\[Gamma]*(-96 + 1151*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 120*\[CapitalGamma]^3 + 181*\[Nu] + 
          159*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Gamma]^7*(6144 - 48*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 4320*\[CapitalGamma]^3 - 7097*\[Nu] + 
          1968*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 2*\[Gamma]^4*(563 - 2640*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 3432*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 
          3622*\[Nu] + 3591*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Gamma]^6*(2201 - 1008*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 
          6336*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 17266*\[Nu] + 7105*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^3*(2496 + 7142*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 2184*\[CapitalGamma]^3 - 4355*\[Nu] + 13398*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 
        20*\[Gamma]^10*(-21 + (234 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[Gamma]^9*(105*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 336*\[CapitalGamma]^3 + 
          5*(96 + \[Nu] + 53*Sqrt[-1 + \[Gamma]^2]*\[Nu]))))/(12*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5) + 
     ((-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*\[Nu]*Log[(-1 + \[Gamma])/2])/(4*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^3) - 
     ((-3 + 2*\[Gamma]^2)*\[Nu]*((21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + 10*(-1 - \[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*
         \[Nu])*Log[(1 + \[Gamma])/2])/(4*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^5)) - 
   (4*Sqrt[-1 + \[Gamma]^2]*(-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*\[Nu]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/
    ((-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*\[CapitalGamma]^3) - (\[Nu]*(8*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma]^2 + 
      (139 + 139*\[Gamma] + 844*\[Gamma]^2 + 844*\[Gamma]^3 + 450*\[Gamma]^4 + 450*\[Gamma]^5 - 660*\[Gamma]^6 - 660*\[Gamma]^7 + 315*\[Gamma]^8 + 
        315*\[Gamma]^9)*\[Nu])*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(8*\[Gamma]^2*\[CapitalGamma]^5) + 
   (\[Nu]*(8*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^4*(175 - 60*Sqrt[-1 + \[Gamma]^2]) - 
        8*\[Gamma]*(11 + 3*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^5*(73 + 20*Sqrt[-1 + \[Gamma]^2]) - 
        \[Gamma]^3*(101 + 74*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(-193 + 90*Sqrt[-1 + \[Gamma]^2]))*\[CapitalGamma]^2 - 
      (1 + \[Gamma])^3*(-395 + 1003*\[Gamma] - 3372*\[Gamma]^2 + 3244*\[Gamma]^3 - 930*\[Gamma]^4 + 450*\[Gamma]^5 + 660*\[Gamma]^6 - 660*\[Gamma]^7 - 
        315*\[Gamma]^8 + 315*\[Gamma]^9)*\[Nu])*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(16*(-1 + \[Gamma])*\[Gamma]^2*(1 + \[Gamma])^2*\[CapitalGamma]^5), 
 \[Alpha][5, {0, 0}] -> -1/2880*(37440 - 472608*\[Gamma]^2 + 2209560*\[Gamma]^4 - 4963920*\[Gamma]^6 + 5865840*\[Gamma]^8 - 
      3563040*\[Gamma]^10 + 890616*\[Gamma]^12 - (6300*\[Gamma]^2*(-1 + \[Gamma]^2)^2*(-5 + 8*\[Gamma]^2)*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/\[CapitalGamma]^3 + 
      (1620*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2*(32 - 85*\[Gamma]^2 + 62*\[Gamma]^4))/\[CapitalGamma]^2 - (89280*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] + 
      (710280*\[Gamma]^2*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] - (1753920*\[Gamma]^4*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] + 
      (1812600*\[Gamma]^6*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] - (699120*\[Gamma]^8*(-1 + \[Gamma]^2)*(-1 + 5*\[Gamma]^2))/\[CapitalGamma] + 
      1080*L^5*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*\[Theta]50 - 2160*L^5*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2]*\[Theta]50 + 
      1080*L^5*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]*\[Theta]50 + (80*\[Gamma]^2*(5 - 13*\[Gamma]^2 + 8*\[Gamma]^4)*(102 - 2681*\[Gamma] + 6210*\[Gamma]^2 - 
         10052*\[Gamma]^3 + 9366*\[Gamma]^4 + 8491*\[Gamma]^5 - 15018*\[Gamma]^6 - 702*\[Gamma]^7 + 4140*\[Gamma]^8)*\[Nu])/
       (Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5) + (5760*(1 - 2*\[Gamma]^2)^2*Sqrt[-1 + \[Gamma]^2]*(-8 + 5*\[Gamma]^2)*(-1 + 5*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^3 + 
      (10080*\[Gamma]^4*(1 - 2*\[Gamma]^2)^2*Sqrt[-1 + \[Gamma]^2]*(-8 + 5*\[Gamma]^2)*(-1 + 5*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^3 + 
      (11520*\[Gamma]*(-1 + \[Gamma]^2)^2*(-1 + 5*\[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^3 - 
      (31680*\[Gamma]^3*(-1 + \[Gamma]^2)^2*(-1 + 5*\[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^3 + 
      (20160*\[Gamma]^5*(-1 + \[Gamma]^2)^2*(-1 + 5*\[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^3 + 
      (15840*(8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2]*(-1 + 5*\[Gamma]^2)*(\[Gamma] - 2*\[Gamma]^3)^2*\[Nu])/\[CapitalGamma]^3 - 
      (20*(5 - 13*\[Gamma]^2 + 8*\[Gamma]^4)*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*\[Gamma]^7 - 
         8*(8053 + 228*Pi^2)*\[Gamma]^8 + (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*\[Gamma]^10 + 
         (25145 - 6624*Pi^2)*\[Gamma]^11 + 16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*\[Gamma]^13 - 
         160*(-221 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)*\[Nu])/
       (\[Gamma]^5*\[CapitalGamma]^3) + (5760*(8 - 5*\[Gamma]^2)*(1 - 2*\[Gamma]^2)^2*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
      (184800*\[Gamma]^4*(8 - 5*\[Gamma]^2)*(1 - 2*\[Gamma]^2)^2*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
      (81120*\[Gamma]^8*(8 - 5*\[Gamma]^2)*(1 - 2*\[Gamma]^2)^2*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
      (64800*\[Gamma]^2*(1 - 2*\[Gamma]^2)^2*(-8 + 5*\[Gamma]^2)*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
      (206880*\[Gamma]^6*(1 - 2*\[Gamma]^2)^2*(-8 + 5*\[Gamma]^2)*\[Nu])/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
      (11520*\[Gamma]*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 + (129600*\[Gamma]^3*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 - 
      (369600*\[Gamma]^5*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 + (413760*\[Gamma]^7*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 - 
      (162240*\[Gamma]^9*(-1 + \[Gamma]^2)*(25 + 14*\[Gamma]^2)*\[Nu])/\[CapitalGamma]^2 + (80*(-1 + \[Gamma])^2*\[Gamma]^2*(-5 - 5*\[Gamma] + 8*\[Gamma]^2 + 8*\[Gamma]^3)*
        (-947 - 3177*\[Gamma] + 14910*\[Gamma]^2 - 26710*\[Gamma]^3 + 18929*\[Gamma]^4 + 21667*\[Gamma]^5 - 30840*\[Gamma]^6 - 2040*\[Gamma]^7 + 
         7596*\[Gamma]^8 + 420*\[Gamma]^9)*\[Nu]^2)/(Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5) - 
      (5*(5 - 13*\[Gamma]^2 + 8*\[Gamma]^4)*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 
         15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 
         308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 
         101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*\[Nu]^2)/(\[Gamma]^7*\[CapitalGamma]^5) - 
      (2880*(-1 + 5*\[Gamma]^2)*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/\[CapitalGamma]^3 + 
      (7920*\[Gamma]^2*(-1 + 5*\[Gamma]^2)*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/\[CapitalGamma]^3 - 
      (5040*\[Gamma]^4*(-1 + 5*\[Gamma]^2)*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/\[CapitalGamma]^3 + 
      (2880*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) - 
      (32400*\[Gamma]^2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) + 
      (92400*\[Gamma]^4*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) - 
      (103440*\[Gamma]^6*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2) + 
      (40560*\[Gamma]^8*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*(1 + 2*(-1 + \[Gamma])*\[Nu]))/((-1 + \[Gamma]^2)*\[CapitalGamma]^2))/
     (\[Gamma]^4*(-1 + \[Gamma]^2)^4) - ((3 - 2*\[Gamma]^2)^2*(-5 + 8*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu]*(-\[CapitalGamma]^2 + \[Nu] + \[Gamma]*\[Nu])*
     ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^5) - (7*(-5 + 8*\[Gamma]^2)*(169 + 380*\[Gamma]^2)*\[Nu]*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(8*(-1 + \[Gamma])^2*\[Gamma]^2*(1 + \[Gamma])*\[CapitalGamma]^3) + 
   ((-5 + 8*\[Gamma]^2)*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[Nu]*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) - 
   ((-5 + 8*\[Gamma]^2)*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[Nu]*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (4*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) - 
   ((-5 + 8*\[Gamma]^2)*\[Nu]*(8*(852 - 852*\[Gamma] + 283*\[Gamma]^2 - 283*\[Gamma]^3 + 140*\[Gamma]^4 - 140*\[Gamma]^5 - 75*\[Gamma]^6 + 75*\[Gamma]^7)*
       \[CapitalGamma]^2 + (-1447 + 12629*\[Gamma]^2 - 3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 945*\[Gamma]^10)*\[Nu])*Log[\[Gamma]])/
    (12*(-1 + \[Gamma])^3*\[Gamma]*(1 + \[Gamma])^2*\[CapitalGamma]^5) + 
   ((5 - 13*\[Gamma]^2 + 8*\[Gamma]^4)*\[Nu]*((4*(124 - 295*\[Gamma] - 508*\[Gamma]^2 + 1200*\[Gamma]^3 + 216*\[Gamma]^4 - 755*\[Gamma]^5 - 240*\[Gamma]^6 + 
         210*\[Gamma]^7))/(-1 + \[Gamma]^2)^(7/2) - (2*(1759 + 6744*\[Gamma] + 3692*\[Gamma]^2 + 2044*\[Gamma]^3 + 2787*\[Gamma]^4 + 
         1112*\[Gamma]^5 + 210*\[Gamma]^6 - 300*\[Gamma]^7)*\[CapitalGamma]^2)/(-1 + \[Gamma]^2)^3 + 
      (4*(253 - 661*\[Gamma] - 952*\[Gamma]^2 + 2632*\[Gamma]^3 + 189*\[Gamma]^4 - 1725*\[Gamma]^5 - 290*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu])/
       ((-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + ((-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 
         7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 2835*\[Gamma]^11)*\[Nu])/
       ((-1 + \[Gamma])^4*(1 + \[Gamma])^3))*Log[(1 + \[Gamma])/2])/(24*\[Gamma]^2*\[CapitalGamma]^5) - 
   ((-5 + 8*\[Gamma]^2)*\[Nu]*(4*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^2 + 
      (-37 - 37*\[Gamma] - 390*\[Gamma]^2 - 390*\[Gamma]^3 + 35*\[Gamma]^4 + 35*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2]^2)/
    (2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^5) + Log[(-1 + \[Gamma])/2]*
    (-1/12*((-5 + 8*\[Gamma]^2)*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/
       (\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3) + ((-5 + 8*\[Gamma]^2)*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[Nu]*
       Log[(1 + \[Gamma])/2])/(2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^3)) + 
   ArcCosh[\[Gamma]]*((\[Nu]*(432*(-1 + \[CapitalGamma])*\[CapitalGamma]^2 - 216*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2 - 
        108*\[Gamma]^2*\[CapitalGamma]^2*(-23 + 33*\[CapitalGamma]) + 1120*\[Gamma]^16*\[Nu] + \[Gamma]^8*(20013*Sqrt[-1 + \[Gamma]^2] + 244032*\[CapitalGamma]^2 - 
          120864*\[CapitalGamma]^3 - 87779*\[Nu] - 144282*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^5*(14784*Sqrt[-1 + \[Gamma]^2] + (9179 + 12600*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 - 16488*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 
          60789*\[Nu] - 26119*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 4*\[Gamma]^13*(-3840*Sqrt[-1 + \[Gamma]^2] - 
          9*(-141 + 140*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + 2028*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 7381*\[Nu] - 
          1265*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 3*\[Gamma]^3*(-480*Sqrt[-1 + \[Gamma]^2] - (5755 + 894*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + 
          1074*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 795*\[Nu] + 905*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        12*\[Gamma]^14*(-280*Sqrt[-1 + \[Gamma]^2] - 1380*\[CapitalGamma]^2 + 676*\[CapitalGamma]^3 - 277*\[Nu] + 3120*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        4*\[Gamma]^11*(-14688*Sqrt[-1 + \[Gamma]^2] + (10927 - 5382*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + 8214*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
          27143*\[Nu] + 14169*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 3*\[Gamma]^7*(-17376*Sqrt[-1 + \[Gamma]^2] + 
          (30539 - 9750*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2 + 13462*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 72971*\[Nu] + 
          28355*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 4*\[Gamma]^12*(-3845*Sqrt[-1 + \[Gamma]^2] - 15228*\[CapitalGamma]^2 + 13284*\[CapitalGamma]^3 + 13424*\[Nu] + 
          37066*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 3*\[Gamma]^9*(-27392*Sqrt[-1 + \[Gamma]^2] + (41841 - 11868*Sqrt[-1 + \[Gamma]^2])*
           \[CapitalGamma]^2 + 17180*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 81089*\[Nu] + 38615*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^6*(-7334*Sqrt[-1 + \[Gamma]^2] - 203448*\[CapitalGamma]^2 + 52560*\[CapitalGamma]^3 - 30897*\[Nu] + 44236*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        3*\[Gamma]^10*(-8636*Sqrt[-1 + \[Gamma]^2] - 47716*\[CapitalGamma]^2 + 39828*\[CapitalGamma]^3 + 49627*\[Nu] + 72056*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        160*\[Gamma]^15*(21*\[CapitalGamma]^2 + (53 - 49*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + \[Gamma]^4*(56160*\[CapitalGamma]^2 - 3024*\[CapitalGamma]^3 + 
          15*(71*Sqrt[-1 + \[Gamma]^2] + 1713*\[Nu] - 334*Sqrt[-1 + \[Gamma]^2]*\[Nu]))))/(12*\[Gamma]^4*(-1 + \[Gamma]^2)^(9/2)*\[CapitalGamma]^5) - 
     ((-5 + 8*\[Gamma]^2)*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*\[Nu]*Log[(-1 + \[Gamma])/2])/
      (4*\[Gamma]*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^3) + ((15 - 34*\[Gamma]^2 + 16*\[Gamma]^4)*\[Nu]*((21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + 
        10*(-1 - \[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2])/
      (4*\[Gamma]*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^5)) + (4*Sqrt[-1 + \[Gamma]^2]*(-5 + 8*\[Gamma]^2)*
     (-12 + 45*\[Gamma] - 37*\[Gamma]^2 - 30*\[Gamma]^3 + 30*\[Gamma]^4)*\[Nu]*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/
    ((-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])^3*\[CapitalGamma]^3) + ((-5 + 8*\[Gamma]^2)*\[Nu]*(8*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma]^2 + 
      (139 + 139*\[Gamma] + 844*\[Gamma]^2 + 844*\[Gamma]^3 + 450*\[Gamma]^4 + 450*\[Gamma]^5 - 660*\[Gamma]^6 - 660*\[Gamma]^7 + 315*\[Gamma]^8 + 
        315*\[Gamma]^9)*\[Nu])*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(8*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^5) + 
   ((-5 + 8*\[Gamma]^2)*\[Nu]*(-8*(-12 + 5*\[Gamma]^6 - 55*\[Gamma]^7 + 25*\[Gamma]^8 + 25*\[Gamma]^9 + \[Gamma]^4*(175 - 60*Sqrt[-1 + \[Gamma]^2]) - 
        8*\[Gamma]*(11 + 3*Sqrt[-1 + \[Gamma]^2]) + 3*\[Gamma]^5*(73 + 20*Sqrt[-1 + \[Gamma]^2]) - 
        \[Gamma]^3*(101 + 74*Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2*(-193 + 90*Sqrt[-1 + \[Gamma]^2]))*\[CapitalGamma]^2 + 
      (1 + \[Gamma])^3*(-395 + 1003*\[Gamma] - 3372*\[Gamma]^2 + 3244*\[Gamma]^3 - 930*\[Gamma]^4 + 450*\[Gamma]^5 + 660*\[Gamma]^6 - 660*\[Gamma]^7 - 
        315*\[Gamma]^8 + 315*\[Gamma]^9)*\[Nu])*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/(16*(-1 + \[Gamma])^2*\[Gamma]^2*(1 + \[Gamma])^3*\[CapitalGamma]^5), 
 \[Alpha][2, {1, 0}] -> (\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] - \[CapitalGamma]^2 + 2*\[Gamma]^2*\[CapitalGamma]^2 + 4*\[Gamma]*\[Nu] - 4*\[Gamma]^3*\[Nu])/(2*\[Gamma]*\[CapitalGamma]*\[Nu] - 2*\[Gamma]^3*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {1, 0}] -> ((-9 + 40*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (6 - 22*\[Gamma]^2 + 20*\[Gamma]^4)*\[CapitalGamma]^3 + 
    7*\[Gamma]*(3 - 8*\[Gamma]^2 + 5*\[Gamma]^4)*\[Nu] - (-1 + \[Gamma]^2)*\[CapitalGamma]*(3 - 15*\[Gamma]^2 - 24*\[Gamma]*\[Nu] + 40*\[Gamma]^3*\[Nu]))/
   (4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), \[Alpha][4, {1, 0}] -> 
  (-6*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 + 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 288*\[Gamma]^10*\[Nu]^2 - 
     4*\[Gamma]^9*\[Nu]*(-80 + 144*\[CapitalGamma] - 63*\[CapitalGamma]^2 + 40*(4 + Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
     2*\[Gamma]^3*\[Nu]*(-50 + 67*\[CapitalGamma] - 16*\[CapitalGamma]^2 + 4*(25 + 16*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
     2*\[Gamma]^7*\[Nu]*(-360 + 603*\[CapitalGamma] - 234*\[CapitalGamma]^2 + 8*(90 + 31*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
     4*\[Gamma]^5*\[Nu]*(-125 + 186*\[CapitalGamma] - 57*\[CapitalGamma]^2 + 2*(125 + 58*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
     2*\[Gamma]^8*(-264*\[CapitalGamma]^3 + 99*\[CapitalGamma]^4 + 768*\[Nu]^2 + \[CapitalGamma]^2*(229 - 8*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       8*\[CapitalGamma]*(-8 + (16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^2*(-150*\[CapitalGamma]^3 + 69*\[CapitalGamma]^4 - 328*\[Nu]^2 + 
       \[CapitalGamma]^2*(91 - 4*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 2*\[CapitalGamma]*(-5 + 2*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     \[Gamma]^6*(-984*\[CapitalGamma]^3 + 363*\[CapitalGamma]^4 + 1920*\[Nu]^2 + \[CapitalGamma]^2*(861 - 16*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]*(-15 + (30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 2*\[Gamma]^4*(-306*\[CapitalGamma]^3 + 123*\[CapitalGamma]^4 + 172*\[Nu]^2 + 
       \[CapitalGamma]^2*(243 - 2*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 2*\[CapitalGamma]*(-30 + (60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu])))/
    (8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) - 
   (3*(-6*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma] + 4*\[Gamma]^4*(-8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 11*\[Nu]) - 
      6*\[Gamma]^2*(-3*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 3*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 - 2*\[Nu]) - 16*\[Gamma]^8*\[Nu] + 
      \[Gamma]^6*(8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] - 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 48*\[Nu]) + 
      8*\[Gamma]^7*(-\[CapitalGamma] + \[CapitalGamma]^2 + 2*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 2*\[Gamma]^3*(-7*\[CapitalGamma] + 7*\[CapitalGamma]^2 + 20*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 
      4*\[Gamma]^5*(-5*\[CapitalGamma] + 5*\[CapitalGamma]^2 + 26*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Gamma]*(3*\[CapitalGamma] - 3*\[CapitalGamma]^2 + 48*Sqrt[-1 + \[Gamma]^2]*\[Nu]))*
     ArcCosh[\[Gamma]])/(2*\[Gamma]*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3), 
 \[Alpha][5, {1, 0}] -> (2*\[Gamma]^6*(-42800*\[CapitalGamma] + 244176*\[CapitalGamma]^2 - 641183*\[Nu])*\[Nu]^2 + 
     60*\[Gamma]^23*(-3024*\[CapitalGamma] + 8*(1113 + 1355*Pi^2)*\[CapitalGamma]^2 - 440283*\[Nu])*\[Nu]^2 - 
     5*\[Gamma]^4*(-4080*\[CapitalGamma] + 20176*\[CapitalGamma]^2 - 81977*\[Nu])*\[Nu]^2 - 210*\[Gamma]^25*(560*Pi^2*\[CapitalGamma]^2 - 44421*\[Nu])*\[Nu]^2 + 
     105*\[Gamma]^2*(-32*\[CapitalGamma] + 128*\[CapitalGamma]^2 - 893*\[Nu])*\[Nu]^2 + 10080*\[Gamma]^24*(36*\[CapitalGamma] + 34*\[CapitalGamma]^2 - 451*\[Nu])*\[Nu]^2 + 
     11340*\[Nu]^3 + 708750*\[Gamma]^26*\[Nu]^3 - 1417500*\[Gamma]^27*\[Nu]^3 + 420*\[Gamma]*\[Nu]^2*(-8*\[CapitalGamma] + 8*\[CapitalGamma]^2 + 27*\[Nu]) - 
     2*\[Gamma]^22*\[Nu]*(19200*Pi^2*(-1 + \[CapitalGamma])*\[CapitalGamma]^3 + (995040*\[CapitalGamma] + 1034560*\[CapitalGamma]^2 - 6503193*\[Nu])*\[Nu]) - 
     15*\[Gamma]^3*\[Nu]*(192*\[CapitalGamma]^3 - 192*\[CapitalGamma]^4 - 1360*\[CapitalGamma]*\[Nu] + 1360*\[CapitalGamma]^2*\[Nu] + 6251*\[Nu]^2) + 
     \[Gamma]^5*\[Nu]*(16128*\[CapitalGamma]^3 - 16128*\[CapitalGamma]^4 - 85600*\[CapitalGamma]*\[Nu] + 85600*\[CapitalGamma]^2*\[Nu] + 409885*\[Nu]^2) - 
     2*\[Gamma]^7*\[Nu]*(53696*\[CapitalGamma]^3 - 53696*\[CapitalGamma]^4 - 158096*\[CapitalGamma]*\[Nu] + 158096*\[CapitalGamma]^2*\[Nu] + 641183*\[Nu]^2) + 
     \[Gamma]^21*\[Nu]*(-230400*\[CapitalGamma]^3 + 230400*\[CapitalGamma]^4 + 1233600*\[CapitalGamma]*\[Nu] - 96*(33749 + 15645*Pi^2)*\[CapitalGamma]^2*\[Nu] + 
       7*(5748613 - 33792*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2) - 2*\[Gamma]^8*(-42816*\[CapitalGamma]^6 + 16896*\[CapitalGamma]^7 - 158096*\[CapitalGamma]*\[Nu]^2 + 
       999024*\[CapitalGamma]^2*\[Nu]^2 - 1556527*\[Nu]^3 - 384*\[CapitalGamma]^5*(-91 + 4*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       192*\[CapitalGamma]^4*(-47 + 8*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
     2*\[Gamma]^9*\[Nu]*(508992*\[CapitalGamma]^4 + 16896*\[CapitalGamma]^5 + 524912*\[CapitalGamma]*\[Nu] - 524912*\[CapitalGamma]^2*\[Nu] - 1556527*\[Nu]^2 + 
       192*\[CapitalGamma]^3*(-2739 + 32*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
     4*\[Gamma]^13*\[Nu]*(-64*(5947 + 1008*Pi^2)*\[CapitalGamma]^4 + 669312*\[CapitalGamma]^5 + 
       \[Nu]*(2112752*Sqrt[-1 + \[Gamma]^2] + (5010401 - 8357680*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       64*\[CapitalGamma]^3*(-12827 + 1008*Pi^2 + 24*(1575 + 877*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       8*\[CapitalGamma]*(-80416*Sqrt[-1 + \[Gamma]^2] + (116403 + 332960*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       8*\[CapitalGamma]^2*(-112*(585 + 718*Sqrt[-1 + \[Gamma]^2]) + (1074298 + 99*Pi^2 + 332960*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     2*\[Gamma]^11*\[Nu]*(-96*(13565 + 608*Pi^2)*\[CapitalGamma]^4 + 377856*\[CapitalGamma]^5 + 
       96*\[CapitalGamma]^3*(8255 + 608*Pi^2 + 80*(109 + 84*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       32*\[CapitalGamma]*(-10724*Sqrt[-1 + \[Gamma]^2] + (-119979 + 8920*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]^2*(8190 - 21448*Sqrt[-1 + \[Gamma]^2] + (-1153792 - 6669*Pi^2 + 17840*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       \[Nu]*(459936*Sqrt[-1 + \[Gamma]^2] + (11174443 + 734112*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
     32*\[Gamma]^17*\[Nu]*(12*(17189 + 416*Pi^2)*\[CapitalGamma]^4 + 21216*\[CapitalGamma]^5 - 
       12*\[CapitalGamma]^3*(32109 + 416*Pi^2 - 16*(3482 + 1213*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]*(351*Sqrt[-1 + \[Gamma]^2] + 5*(3527 + 2880*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[CapitalGamma]^2*(5616*(28 + Sqrt[-1 + \[Gamma]^2]) + 5*(52678 + 17277*Pi^2 + 46080*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]*(-321862*Sqrt[-1 + \[Gamma]^2] + (365221 + 1343942*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
     \[Gamma]^20*\[Nu]*(-23040*(12 + 7*Pi^2)*\[CapitalGamma]^4 + 240*(-15987 + 448*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]*\[Nu] - 
       16*(589699 - 13440*Pi^2 + 6720*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] + 4608*\[CapitalGamma]^3*(60 + 35*Pi^2 + 792*\[Nu]) + 
       \[Nu]*(10752*Sqrt[-1 + \[Gamma]^2] + (22347839 + 4124800*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     \[Gamma]^19*\[Nu]*(256*(6217 + 360*Pi^2)*\[CapitalGamma]^4 - 244224*\[CapitalGamma]^5 - 48*(68085 + 38272*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]*\[Nu] - 
       128*\[CapitalGamma]^3*(24071 + 720*Pi^2 - 288*(204 + 55*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       48*\[CapitalGamma]^2*(36036 + (23165 + 50342*Pi^2 + 38272*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]*(-2346368*Sqrt[-1 + \[Gamma]^2] + (-39796077 + 5613184*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     2*\[Gamma]^15*\[Nu]*(-768*(-4433 + 48*Pi^2)*\[CapitalGamma]^4 + 1426944*\[CapitalGamma]^5 + 
       384*\[CapitalGamma]^3*(-19329 + 96*Pi^2 + 4*(7141 + 3132*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]*(-67928*Sqrt[-1 + \[Gamma]^2] + (-311399 + 21904*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]^2*(-28*(5733 + 2426*Sqrt[-1 + \[Gamma]^2]) + (-367620 - 47727*Pi^2 + 21904*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]*(-1730336*Sqrt[-1 + \[Gamma]^2] + (34990635 + 12590176*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     2*\[Gamma]^10*(-496896*\[CapitalGamma]^6 + 173760*\[CapitalGamma]^7 - 384*\[CapitalGamma]^5*(-1259 + (430 + 452*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       32*\[CapitalGamma]^2*\[Nu]*(408*Sqrt[-1 + \[Gamma]^2] + (266537 + 672*Pi^2 + 3788*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       32*\[CapitalGamma]^4*(-5325 + (43295 + 288*Pi^2 + 5424*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]*\[Nu]*(816*Sqrt[-1 + \[Gamma]^2] + (50227 + 7576*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]^2*(-197440*Sqrt[-1 + \[Gamma]^2] + (-2174437 + 644192*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       32*\[CapitalGamma]^3*(-315 + (38135 + 288*Pi^2)*\[Nu] + 7152*\[Nu]^2)) - 
     2*\[Gamma]^12*(-2177280*\[CapitalGamma]^6 + 679104*\[CapitalGamma]^7 - 576*\[CapitalGamma]^5*(-4369 + 4*(515 + 357*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       576*\[CapitalGamma]^4*(-2118 + (2391 - 124*Pi^2 + 1428*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       128*\[CapitalGamma]*\[Nu]*(-6210*Sqrt[-1 + \[Gamma]^2] + (-30065 + 18087*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]^2*\[Nu]*(-49680*Sqrt[-1 + \[Gamma]^2] + (-443717 - 12096*Pi^2 + 144696*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]^2*(-3147552*Sqrt[-1 + \[Gamma]^2] + (-27445187 + 5701440*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       192*\[CapitalGamma]^3*(1050 + (-993 + 372*Pi^2)*\[Nu] + 7472*\[Nu]^2)) + 
     8*\[Gamma]^14*(-1150080*\[CapitalGamma]^6 + 327120*\[CapitalGamma]^7 - 48*\[CapitalGamma]^5*(-31267 + 4*(4388 + 2249*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       48*\[CapitalGamma]^4*(-17797 + 4*(4095 - 381*Pi^2 + 2249*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       4*\[CapitalGamma]*\[Nu]*(-74928*Sqrt[-1 + \[Gamma]^2] + (437249 + 365112*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       4*\[CapitalGamma]^2*\[Nu]*(-74928*Sqrt[-1 + \[Gamma]^2] + (1452391 + 37632*Pi^2 + 365112*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]^2*(874224*Sqrt[-1 + \[Gamma]^2] - (7592769 + 5233184*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       48*\[CapitalGamma]^3*(3675 + 4*(293 + 381*Pi^2)*\[Nu] + 50328*\[Nu]^2)) + 
     \[Gamma]^18*(-3799296*\[CapitalGamma]^6 + 1034496*\[CapitalGamma]^7 - 1152*\[CapitalGamma]^5*(-4483 + 176*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       192*\[CapitalGamma]^4*(-15963 + (26539 - 2352*Pi^2 + 5280*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       256*\[CapitalGamma]^2*\[Nu]*(-4140*Sqrt[-1 + \[Gamma]^2] + (40727 - 504*Pi^2 + 9636*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       128*\[CapitalGamma]*\[Nu]*(-8280*Sqrt[-1 + \[Gamma]^2] + (-35381 + 19272*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[Nu]^2*(387456*Sqrt[-1 + \[Gamma]^2] + (43368885 + 20183872*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       192*\[CapitalGamma]^3*(3465 + (-9643 + 2352*Pi^2)*\[Nu] + 100800*\[Nu]^2)) - 
     2*\[Gamma]^16*(-4752192*\[CapitalGamma]^6 + 1278912*\[CapitalGamma]^7 + \[Nu]^2*(4196192*Sqrt[-1 + \[Gamma]^2] + 
         (11073799 - 8203776*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 192*\[CapitalGamma]^5*(-33977 + 32*(647 + 262*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       64*\[CapitalGamma]^4*(-60891 + (91309 - 5880*Pi^2 + 25152*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]*\[Nu]*(-120144*Sqrt[-1 + \[Gamma]^2] + (81769 + 420056*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]^2*\[Nu]*(-120144*Sqrt[-1 + \[Gamma]^2] + (610427 + 26880*Pi^2 + 420056*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       64*\[CapitalGamma]^3*(13230 + 7*(-4171 + 840*Pi^2)*\[Nu] + 247680*\[Nu]^2)))/(9216*\[Gamma]^11*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6*\[Nu]) - 
   (\[Gamma]*(3 - 2*\[Gamma]^2)^2*((-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^3 + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma]^4 + 
      (11 + 11*\[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 35*\[Gamma]^4 + 35*\[Gamma]^5)*\[CapitalGamma]*\[Nu] - 
      (11 + 38*\[Gamma] - 30*\[Gamma]^2 - 120*\[Gamma]^3 + 35*\[Gamma]^4 + 98*\[Gamma]^5)*\[CapitalGamma]^2*\[Nu] + 
      9*\[Gamma]*(1 + \[Gamma])^2*(3 - 3*\[Gamma] - 7*\[Gamma]^2 + 7*\[Gamma]^3)*\[Nu]^2)*ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6) + 
   ((-21*(169 + 380*\[Gamma]^2)*\[CapitalGamma] + 21*(169 + 380*\[Gamma]^2)*\[CapitalGamma]^2 - 10*\[Gamma]*(3539 + 3509*\[Gamma]^2 + 24*\[Gamma]^4)*\[Nu])*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + 
   (((3549 + 8787*\[Gamma] + 7980*\[Gamma]^2 + 3600*\[Gamma]^3)*\[CapitalGamma] - 3*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*\[CapitalGamma]^2 + 
      (5167 + 35390*\[Gamma] + 53869*\[Gamma]^2 + 35090*\[Gamma]^3 + 13860*\[Gamma]^4 + 240*\[Gamma]^5)*\[Nu])*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) - 
   ((3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[CapitalGamma] - 3*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*\[CapitalGamma]^2 + 
      (5167 + 22164*\[Gamma] + 31705*\[Gamma]^2 + 13740*\[Gamma]^3 + 120*\[Gamma]^4)*\[Nu])*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/
    (12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + ((1680*\[Gamma]^11*\[CapitalGamma]*(-18 + 53*\[CapitalGamma])*\[Nu] - 160*\[Gamma]^9*\[CapitalGamma]*(-711 + 1886*\[CapitalGamma])*\[Nu] - 
      15*\[Gamma]^10*(3920*\[CapitalGamma]^2 - 76117*\[Nu])*\[Nu] - 573930*\[Gamma]^12*\[Nu]^2 + 118125*\[Gamma]^14*\[Nu]^2 + 
      224*\[Nu]*(-800*\[CapitalGamma]^2 + 319*\[Nu]) - 64*\[Gamma]^7*\[CapitalGamma]*(-300*\[CapitalGamma]^2 + 300*\[CapitalGamma]^3 + 3297*\[Nu] - 6727*\[CapitalGamma]*\[Nu]) + 
      32*\[Gamma]^5*\[CapitalGamma]*(-1120*\[CapitalGamma]^2 + 1120*\[CapitalGamma]^3 + 3870*\[Nu] + 1301*\[CapitalGamma]*\[Nu]) + 
      32*\[Gamma]*\[CapitalGamma]*(-6816*\[CapitalGamma]^2 + 6816*\[CapitalGamma]^3 + 1447*\[Nu] + 4153*\[CapitalGamma]*\[Nu]) + 
      16*\[Gamma]^3*\[CapitalGamma]*(-4528*\[CapitalGamma]^2 + 4528*\[CapitalGamma]^3 - 25258*\[Nu] + 99703*\[CapitalGamma]*\[Nu]) + 
      4*\[Gamma]^8*(-4800*\[CapitalGamma]^3 + 4800*\[CapitalGamma]^4 + 47000*\[CapitalGamma]^2*\[Nu] - 320371*\[Nu]^2) - 
      \[Gamma]^2*(-218112*\[CapitalGamma]^3 + 218112*\[CapitalGamma]^4 + 1191120*\[CapitalGamma]^2*\[Nu] + 208651*\[Nu]^2) + 
      \[Gamma]^6*(35840*\[CapitalGamma]^3 - 35840*\[CapitalGamma]^4 - 219520*\[CapitalGamma]^2*\[Nu] + 648163*\[Nu]^2) - 
      2*\[Gamma]^4*(-36224*\[CapitalGamma]^3 + 36224*\[CapitalGamma]^4 + 82736*\[CapitalGamma]^2*\[Nu] + 995029*\[Nu]^2))*Log[\[Gamma]])/
    (384*(-1 + \[Gamma])^3*\[Gamma]*(1 + \[Gamma])^2*\[CapitalGamma]^6) + 
   ((64*Sqrt[-1 + \[Gamma]^2]*(1759 + 4985*\[Gamma] - 3052*\[Gamma]^2 - 1648*\[Gamma]^3 + 743*\[Gamma]^4 - 1675*\[Gamma]^5 - 902*\[Gamma]^6 - 
        510*\[Gamma]^7 + 300*\[Gamma]^8)*\[CapitalGamma]^3 - 64*Sqrt[-1 + \[Gamma]^2]*(1759 + 4985*\[Gamma] - 3052*\[Gamma]^2 - 1648*\[Gamma]^3 + 743*\[Gamma]^4 - 
        1675*\[Gamma]^5 - 902*\[Gamma]^6 - 510*\[Gamma]^7 + 300*\[Gamma]^8)*\[CapitalGamma]^4 - 16*\[CapitalGamma]^2*(-3675*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 
        9345*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*\[Nu] - 40*\[Gamma]^9*(-98 + 827*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        \[Gamma]*(3352 - 9336*\[Nu] - 55850*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Gamma]^2*(1704 + 4984*\[Nu] - 48949*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^5*(7768 + 4232*\[Nu] - 22390*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        10*\[Gamma]^8*(168 - 1016*\[Nu] + 1287*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        8*\[Gamma]^6*(-515 + 3349*\[Nu] + 2925*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        8*\[Gamma]^7*(-450 - 655*\[Nu] + 6038*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 4*(248 - 506*\[Nu] + 6119*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^4*(7872 - 48216*\[Nu] + 79166*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
        \[Gamma]^3*(-13664 + 31000*\[Nu] + 106471*Sqrt[-1 + \[Gamma]^2]*\[Nu])) + 
      32*\[CapitalGamma]*(2835*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*\[Nu] - 5*\[Gamma]^9*(-392 + 2133*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        \[Gamma]^5*(3884 + (2116 - 7962*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 40*\[Gamma]^8*(-21 + (127 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        164*\[Gamma]^4*(24 + (-147 + 43*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*(124 + (-253 + 361*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        4*\[Gamma]^2*(213 + 7*(89 + 539*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 4*\[Gamma]^6*(-515 + (3349 + 1743*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        \[Gamma]*(1676 - (4668 + 2845*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 2*\[Gamma]^7*(-900 + (-1310 + 8011*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        \[Gamma]^3*(-6832 + (15500 + 20791*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
      \[Nu]*(9600 + 1721790*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*\[Nu] - 354375*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 
        \[Gamma]^10*(117824 - 3425265*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 288*(76 + 537*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        \[Gamma]^6*(338848 + (190816 - 1718633*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
        448*\[Gamma]^9*(-113 + (709 + 30*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
        32*\[Gamma]*(3388 + (-7831 + 5484*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        32*\[Gamma]^7*(-5189 + (36283 + 15786*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        32*\[Gamma]^5*(11432 + (-77757 + 46500*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        4*\[Gamma]^8*(-29296 + 13*(-5096 + 68685*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        32*\[Gamma]^3*(4635 + (7281 + 89522*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        \[Gamma]^2*(234144 + (-730912 + 515041*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
        2*\[Gamma]^4*(-377856 + (935184 + 1740607*Sqrt[-1 + \[Gamma]^2])*\[Nu])))*Log[(1 + \[Gamma])/2])/
    (768*(-1 + \[Gamma])^3*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^6) + 
   ((-4*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^3 + 4*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^4 + 
      (37 + 37*\[Gamma] + 390*\[Gamma]^2 + 390*\[Gamma]^3 - 35*\[Gamma]^4 - 35*\[Gamma]^5)*\[CapitalGamma]*\[Nu] + 
      (-65 - 325*\[Gamma] - 726*\[Gamma]^2 - 1110*\[Gamma]^3 - 105*\[Gamma]^4 + 35*\[Gamma]^5)*\[CapitalGamma]^2*\[Nu] - 
      9*\[Gamma]*(-45 - 45*\[Gamma] - 130*\[Gamma]^2 - 130*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*\[Nu]^2)*Log[(1 + \[Gamma])/2]^2)/
    (2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^6) + Log[(-1 + \[Gamma])/2]*
    (((-1151 + 3336*\[Gamma] - 3148*\[Gamma]^2 + 912*\[Gamma]^3 - 339*\[Gamma]^4 + 552*\[Gamma]^5 - 210*\[Gamma]^6)*\[CapitalGamma] + 
       (1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[CapitalGamma]^2 + 
       (2597 - 11581*\[Gamma] + 19109*\[Gamma]^2 - 13102*\[Gamma]^3 + 2647*\[Gamma]^4 - 305*\[Gamma]^5 + 1055*\[Gamma]^6 - 420*\[Gamma]^7)*\[Nu])/
      (12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + (((-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*\[CapitalGamma] + 
        (5 - 76*\[Gamma] + 150*\[Gamma]^2 - 60*\[Gamma]^3 - 35*\[Gamma]^4)*\[CapitalGamma]^2 + (28 - 117*\[Gamma] + 336*\[Gamma]^2 - 450*\[Gamma]^3 + 140*\[Gamma]^4 + 
          63*\[Gamma]^5)*\[Nu])*Log[(1 + \[Gamma])/2])/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4)) + 
   ArcCosh[\[Gamma]]*((-288*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma]^4 - 7364*\[Gamma]^14*\[Nu]^2 + 
       144*\[Gamma]^2*\[CapitalGamma]^3*(-13*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma] + 13*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + 4*\[Nu]) - 
       144*\[Gamma]*\[CapitalGamma]^3*(-\[CapitalGamma] + \[CapitalGamma]^2 - 8*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 4*\[Gamma]^13*\[Nu]*(-791 - 980*\[CapitalGamma] + 980*\[CapitalGamma]^2 + 
         6*(1677 + 35*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[Gamma]^12*(3168*\[CapitalGamma]^3*\[Nu] + 
         \[Nu]*(-4240 + (336 - 2373*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 20*\[CapitalGamma]*(-21 + (234 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         20*\[CapitalGamma]^2*(21 + (-234 + 35*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 4*\[Gamma]^11*(-12*(132 + 35*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 
         1584*\[CapitalGamma]^5 + 12*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3*(35 + 264*\[Nu]) + 20*\[CapitalGamma]*(96 + \[Nu] + 53*Sqrt[-1 + \[Gamma]^2]*\[Nu]) - 
         20*\[CapitalGamma]^2*(96 + \[Nu] + 213*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + \[Nu]*(3501 + (-37818 + 634*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       12*\[Gamma]^3*((-170 + 1151*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 170*\[CapitalGamma]^5 - Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3*(1151 + 960*\[Nu]) + 
         \[CapitalGamma]*(96 - (181 + 159*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + \[Nu]*(5 + 2*(-5 + 172*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         \[CapitalGamma]^2*(-96 + (181 + 2911*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - \[Gamma]^10*(-12096*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 
         6336*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5 + 384*\[CapitalGamma]^3*(15*Sqrt[-1 + \[Gamma]^2] - 118*\[Nu]) + 
         16*\[CapitalGamma]*(-415 + (3902 + 47*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 8*\[CapitalGamma]^2*(830 + (-7804 + 231*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         3*\[Nu]*(20544 + (-23837 + 4766*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       3*\[Gamma]^4*(-15680*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 1664*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5 + 
         32*\[CapitalGamma]^3*(438*Sqrt[-1 + \[Gamma]^2] - 79*\[Nu]) + 4*\[CapitalGamma]*(-71 + (334 + 1713*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         3*\[Nu]*(-752 + (1449 + 5882*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[CapitalGamma]^2*(-71 + 2*(167 + 6647*Sqrt[-1 + \[Gamma]^2])*
            \[Nu])) + 2*\[Gamma]^7*(-2*(5148 + 5279*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 10296*\[CapitalGamma]^5 + 
         2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3*(5279 + 19776*\[Nu]) + 2*\[CapitalGamma]*(6432 + (-10045 + 9711*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         \[Nu]*(7153 + (-54434 + 24018*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         2*\[CapitalGamma]^2*(6432 + (-10045 + 43263*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
       \[Gamma]^9*(96*(-203 + 2*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 19488*\[CapitalGamma]^5 + 192*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3*(-1 + 419*\[Nu]) + 
         4*\[CapitalGamma]*(6144 + (-7097 + 1968*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         4*\[CapitalGamma]^2*(6144 + (-7097 + 3344*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         \[Nu]*(22031 + 2*(-100063 + 56319*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       \[Gamma]^6*(50352*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 - 29232*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5 - 
         384*\[CapitalGamma]^3*(55*Sqrt[-1 + \[Gamma]^2] - 83*\[Nu]) + 8*\[CapitalGamma]*(563 + (-3622 + 3591*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         8*\[CapitalGamma]^2*(563 + (-3622 + 11663*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
         3*\[Nu]*(13376 + (-23831 + 74594*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       \[Gamma]^5*(8*(1215 + 3571*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 - 9720*\[CapitalGamma]^5 - 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3*(3571 + 120*\[Nu]) - 
         4*\[CapitalGamma]*(2496 + (-4355 + 13398*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         4*\[CapitalGamma]^2*(2496 + (-4355 + 65926*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         \[Nu]*(-3175 + 2*(9943 + 82909*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^8*(-33024*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 
         28992*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^5 + 96*\[CapitalGamma]^3*(42*Sqrt[-1 + \[Gamma]^2] - 599*\[Nu]) - 
         4*\[CapitalGamma]*(2201 + (-17266 + 7105*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         4*\[CapitalGamma]^2*(2201 + 2*(-8633 + 16197*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
         \[Nu]*(78032 + (-121255 + 172806*Sqrt[-1 + \[Gamma]^2])*\[Nu])))/(48*\[Gamma]^3*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6) + 
     ((-3 + 2*\[Gamma]^2)*((-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma] + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma]^2 - 
        9*\[Gamma]*(3 - 10*\[Gamma]^2 + 7*\[Gamma]^4)*\[Nu])*Log[(-1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) + 
     ((-3 + 2*\[Gamma]^2)*((21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^3 + (-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4)*\[CapitalGamma]^4 + 
        10*(-1 - \[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*\[CapitalGamma]*\[Nu] + 
        (10 + 271*\[Gamma] + 300*\[Gamma]^2 + 1110*\[Gamma]^3 - 70*\[Gamma]^4 - 133*\[Gamma]^5)*\[CapitalGamma]^2*\[Nu] + 
        18*\[Gamma]*(-13 - 13*\[Gamma] - 50*\[Gamma]^2 - 50*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*\[Nu]^2)*Log[(1 + \[Gamma])/2])/
      (4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^6)) + (4*(-3 + 2*\[Gamma]^2)*((4 - 15*\[Gamma] + 15*\[Gamma]^2)*\[CapitalGamma] + 
      (-4 + 15*\[Gamma] - 15*\[Gamma]^2)*\[CapitalGamma]^2 + (-7 + 29*\[Gamma] - 55*\[Gamma]^2 + 35*\[Gamma]^3)*\[Nu])*
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4) + 
   ((256*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma]^3 - 256*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma]^4 + 
      32*(139 + 139*\[Gamma] + 844*\[Gamma]^2 + 844*\[Gamma]^3 + 450*\[Gamma]^4 + 450*\[Gamma]^5 - 660*\[Gamma]^6 - 660*\[Gamma]^7 + 315*\[Gamma]^8 + 
        315*\[Gamma]^9)*\[CapitalGamma]*\[Nu] - 16*(278 + 2663*\[Gamma] + 1688*\[Gamma]^2 + 6572*\[Gamma]^3 + 900*\[Gamma]^4 + 3570*\[Gamma]^5 - 1320*\[Gamma]^6 - 
        4420*\[Gamma]^7 + 630*\[Gamma]^8 + 1855*\[Gamma]^9)*\[CapitalGamma]^2*\[Nu] + \[Gamma]*(36889 + 36889*\[Gamma] + 76269*\[Gamma]^2 + 76269*\[Gamma]^3 + 
        79666*\[Gamma]^4 + 79666*\[Gamma]^5 - 150110*\[Gamma]^6 - 150110*\[Gamma]^7 + 125685*\[Gamma]^8 + 125685*\[Gamma]^9 - 39375*\[Gamma]^10 - 
        39375*\[Gamma]^11)*\[Nu]^2)*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/(256*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^6) + 
   ((86310*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 78750*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 
      39375*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 + 70*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*\[Nu]*(144*\[CapitalGamma] + 136*\[CapitalGamma]^2 + 3591*\[Nu]) - 
      5*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*\[Nu]*(-4032*\[CapitalGamma] + 112*\[CapitalGamma]^2 + 4885*\[Nu]) - 20*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*\[Nu]*
       (552*\[CapitalGamma] + 1928*\[CapitalGamma]^2 + 15011*\[Nu]) + 4*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(-1600*\[CapitalGamma]^3 + 1600*\[CapitalGamma]^4 - 10560*\[CapitalGamma]*\[Nu] - 
        1840*\[CapitalGamma]^2*\[Nu] - 17611*\[Nu]^2) + 32*Sqrt[-1 + \[Gamma]^2]*(-96*\[CapitalGamma]^3 + 96*\[CapitalGamma]^4 + 395*\[CapitalGamma]*\[Nu] - 619*\[CapitalGamma]^2*\[Nu] - 
        224*\[Nu]^2) - 5*\[Gamma]^5*(-1536*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 1536*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 - 
        2688*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 32*(-352 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] - 53715*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2) + 
      4*\[Gamma]^6*(-1600*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 1600*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 - 1680*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 
        40*(-224 + 309*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] + 30873*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2) + 
      2*\[Gamma]^2*(-640*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 640*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 
        31088*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 8*(2784 - 11485*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] + 
        64025*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2) + \[Gamma]*(-2048*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 
        2048*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 5824*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 16*(672 + 3035*Sqrt[-1 + \[Gamma]^2])*
         \[CapitalGamma]^2*\[Nu] + 96281*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2) + 2*\[Gamma]^3*(-128*(-74 + 189*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 
        128*(-74 + 189*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 71040*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 
        32*(1208 + 5223*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] + 99587*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2) + 
      2*\[Gamma]^4*(-3840*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 3840*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^4 + 
        36064*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 64*(-188 + 1673*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^2*\[Nu] + 
        199661*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2))*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
    (512*(-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^6), 
 \[Alpha][2, {0, 1}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma]))/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]), 
 \[Alpha][3, {0, 1}] -> (-3 + 9*\[CapitalGamma] - 6*\[CapitalGamma]^2 - 5*\[Gamma]^4*(3 - 7*\[CapitalGamma] + 4*\[CapitalGamma]^2) + 2*\[Gamma]^2*(9 - 20*\[CapitalGamma] + 11*\[CapitalGamma]^2) + 
    3*\[Gamma]*\[Nu] - 8*\[Gamma]^3*\[Nu] + 5*\[Gamma]^5*\[Nu])/(4*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^2*\[Nu]), 
 \[Alpha][4, {0, 1}] -> (6*(-1 + \[CapitalGamma])^2*\[CapitalGamma] + \[Gamma]^3*(200 - 202*\[CapitalGamma])*\[Nu] + 4*\[Gamma]^9*(-20 + 21*\[CapitalGamma])*\[Nu] - 
     6*\[Gamma]^7*(-52 + 55*\[CapitalGamma])*\[Nu] + 4*\[Gamma]^5*(-107 + 111*\[CapitalGamma])*\[Nu] + 2*\[Gamma]^8*(-1 + \[CapitalGamma])*
      (64 - 165*\[CapitalGamma] + 99*\[CapitalGamma]^2 - 8*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
     \[Gamma]^2*(-1 + \[CapitalGamma])*(10 - 81*\[CapitalGamma] + 69*\[CapitalGamma]^2 - 4*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
     \[Gamma]^6*(-1 + \[CapitalGamma])*(240 - 621*\[CapitalGamma] + 363*\[CapitalGamma]^2 - 16*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
     2*\[Gamma]^4*(-1 + \[CapitalGamma])*(60 - 183*\[CapitalGamma] + 123*\[CapitalGamma]^2 - 2*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu]))/
    (8*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3*\[Nu]) - (3*(3*\[Gamma] - 14*\[Gamma]^3 + 20*\[Gamma]^5 - 8*\[Gamma]^7 + 6*Sqrt[-1 + \[Gamma]^2] + 
      18*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] - 32*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2])*(-1 + \[CapitalGamma])*ArcCosh[\[Gamma]])/
    (2*\[Gamma]*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^3), \[Alpha][5, {0, 1}] -> 
  (-1050*\[Gamma]^25*(112*Pi^2*\[CapitalGamma]^2 - 5007*\[Nu])*\[Nu]^2 + 3780*\[Nu]^3 + 3543750*\[Gamma]^26*\[Nu]^3 - 1417500*\[Gamma]^27*\[Nu]^3 - 
     420*\[Gamma]*\[Nu]^2*(-8 + 8*\[CapitalGamma] + 9*\[Nu]) - 105*\[Gamma]^2*\[Nu]^2*(-32 + 32*\[CapitalGamma] + 32*\[CapitalGamma]^2 + 155*\[Nu]) - 
     10080*\[Gamma]^24*\[Nu]^2*(36 - 36*\[CapitalGamma] - 70*\[CapitalGamma]^2 + 1925*\[Nu]) + 2*\[Gamma]^6*\[Nu]^2*(42800 - 42800*\[CapitalGamma] + 288*\[CapitalGamma]^2 + 
       4191*\[Nu]) + 5*\[Gamma]^4*\[Nu]^2*(-4080 + 4080*\[CapitalGamma] + 1952*\[CapitalGamma]^2 + 4359*\[Nu]) - 
     60*\[Gamma]^23*\[Nu]^2*(-3024 + 3024*\[CapitalGamma] - 40*(147 + 271*Pi^2)*\[CapitalGamma]^2 + 57723*\[Nu]) + 
     \[Gamma]^5*\[Nu]*(-16128*\[CapitalGamma]^2 + 16128*\[CapitalGamma]^3 - 85600*\[CapitalGamma]*\[Nu] + 5*(17120 - 4359*\[Nu])*\[Nu]) + 
     15*\[Gamma]^3*\[Nu]*(192*\[CapitalGamma]^2 - 192*\[CapitalGamma]^3 + 1360*\[CapitalGamma]*\[Nu] + 5*\[Nu]*(-272 + 217*\[Nu])) - 
     2*\[Gamma]^7*\[Nu]*(-53696*\[CapitalGamma]^2 + 53696*\[CapitalGamma]^3 - 158096*\[CapitalGamma]*\[Nu] + \[Nu]*(158096 + 4191*\[Nu])) + 
     2*\[Gamma]^9*\[Nu]*(-474240*\[CapitalGamma]^2 + 394944*\[CapitalGamma]^3 + 79296*\[CapitalGamma]^4 - 524912*\[CapitalGamma]*\[Nu] + \[Nu]*(524912 + 38295*\[Nu])) + 
     2*\[Gamma]^22*\[Nu]*(19200*Pi^2*(-1 + \[CapitalGamma])*\[CapitalGamma]^2 + \[Nu]*(995040 - 995040*\[CapitalGamma] - 2029600*\[CapitalGamma]^2 + 22003917*\[Nu])) - 
     3*\[Gamma]^21*\[Nu]*(76800*\[CapitalGamma]^3 - 411200*\[CapitalGamma]*\[Nu] + 32*\[CapitalGamma]^2*(-2400 + (18211 + 15645*Pi^2)*\[Nu]) + 
       \[Nu]*(411200 + (4201603 - 7168*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     2*\[Gamma]^8*(-42816*\[CapitalGamma]^5 + 16896*\[CapitalGamma]^6 + 158096*\[CapitalGamma]*\[Nu]^2 - 32352*\[CapitalGamma]^2*\[Nu]^2 - \[Nu]^2*(158096 + 38295*\[Nu]) - 
       384*\[CapitalGamma]^4*(-91 + 4*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 192*\[CapitalGamma]^3*(-47 + 8*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     2*\[Gamma]^12*(-2177280*\[CapitalGamma]^5 + 679104*\[CapitalGamma]^6 - 576*\[CapitalGamma]^4*(-4369 + 4*(515 + 357*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       576*\[CapitalGamma]^3*(-2118 + (2391 - 124*Pi^2 + 1428*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       128*\[CapitalGamma]*\[Nu]*(-6210*Sqrt[-1 + \[Gamma]^2] + (-30065 + 18087*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       48*\[CapitalGamma]^2*(4200 + 12*(-331 + 124*Pi^2)*\[Nu] + (6907 + 320*Pi^2)*\[Nu]^2) + 
       \[Nu]*(794880*Sqrt[-1 + \[Gamma]^2] - 224*(-17180 + 9391*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (948145 - 428096*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2)) - 2*\[Gamma]^10*(-496896*\[CapitalGamma]^5 + 173760*\[CapitalGamma]^6 - 
       384*\[CapitalGamma]^4*(-1259 + (430 + 452*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       32*\[CapitalGamma]^3*(-5325 + (43295 + 288*Pi^2 + 5424*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]*\[Nu]*(816*Sqrt[-1 + \[Gamma]^2] + (50227 + 7576*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]^2*(-630 + (76270 + 576*Pi^2)*\[Nu] + (12299 + 192*Pi^2)*\[Nu]^2) - 
       \[Nu]*(13056*Sqrt[-1 + \[Gamma]^2] + 16*(50227 + 6216*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (154197 + 53792*Sqrt[-1 + \[Gamma]^2])*
          \[Nu]^2)) - 4*\[Gamma]^14*(-2300160*\[CapitalGamma]^5 + 654240*\[CapitalGamma]^6 - 
       96*\[CapitalGamma]^4*(-31267 + 4*(4388 + 2249*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       96*\[CapitalGamma]^3*(-17797 + 4*(4095 - 381*Pi^2 + 2249*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       8*\[CapitalGamma]*\[Nu]*(-74928*Sqrt[-1 + \[Gamma]^2] + (437249 + 365112*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]^2*(22050 + 24*(293 + 381*Pi^2)*\[Nu] + (48907 + 1536*Pi^2)*\[Nu]^2) + 
       \[Nu]*(-599424*Sqrt[-1 + \[Gamma]^2] + 8*(437249 + 352712*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         7*(1951 + 67904*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2)) + 2*\[Gamma]^16*(-4752192*\[CapitalGamma]^5 + 1278912*\[CapitalGamma]^6 - 
       192*\[CapitalGamma]^4*(-33977 + 32*(647 + 262*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       64*\[CapitalGamma]^3*(-60891 + (91309 - 5880*Pi^2 + 25152*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       16*\[CapitalGamma]*\[Nu]*(-120144*Sqrt[-1 + \[Gamma]^2] + (81769 + 420056*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       32*\[CapitalGamma]^2*(26460 + 14*(-4171 + 840*Pi^2)*\[Nu] + 3*(43955 + 256*Pi^2)*\[Nu]^2) + 
       \[Nu]*(-1922304*Sqrt[-1 + \[Gamma]^2] + 16*(81769 + 408046*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 
         (6227889 + 290432*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2)) + \[Gamma]^18*(3799296*\[CapitalGamma]^5 - 1034496*\[CapitalGamma]^6 + 
       1152*\[CapitalGamma]^4*(-4483 + 176*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       192*\[CapitalGamma]^3*(-15963 + (26539 - 2352*Pi^2 + 5280*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       128*\[CapitalGamma]*\[Nu]*(-8280*Sqrt[-1 + \[Gamma]^2] + (-35381 + 19272*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       192*\[CapitalGamma]^2*(-3465 + (9643 - 2352*Pi^2)*\[Nu] + 14*(-4871 + 16*Pi^2)*\[Nu]^2) + 
       \[Nu]*(1059840*Sqrt[-1 + \[Gamma]^2] - 128*(-35381 + 19827*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (34566543 + 2384320*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2)) + 8*\[Gamma]^13*\[Nu]*(-321664*Sqrt[-1 + \[Gamma]^2] - 
       224*(6175 + 144*Pi^2)*\[CapitalGamma]^3 + 803808*\[CapitalGamma]^4 + 4*(116403 + 324286*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
       (-495055 + 196216*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 4*\[CapitalGamma]*(-80416*Sqrt[-1 + \[Gamma]^2] + 
         (116403 + 332960*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[CapitalGamma]^2*(-143840 + 21369*\[Nu] + 3*Pi^2*(-2688 + 991*\[Nu]))) - 
     4*\[Gamma]^17*\[Nu]*(44928*Sqrt[-1 + \[Gamma]^2] - 96*(-22621 + 416*Pi^2)*\[CapitalGamma]^3 - 1444320*\[CapitalGamma]^4 + 
       16*(141080 + 98491*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (6829691 + 790256*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 
       128*\[CapitalGamma]*(351*Sqrt[-1 + \[Gamma]^2] + 5*(3527 + 2880*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       8*\[CapitalGamma]^2*(-90336 + 61102*\[Nu] + 39*Pi^2*(128 + 1191*\[Nu]))) - 
     2*\[Gamma]^11*\[Nu]*(343168*Sqrt[-1 + \[Gamma]^2] - 96*(26507 + 608*Pi^2)*\[CapitalGamma]^3 + 939648*\[CapitalGamma]^4 - 
       32*(-119979 + 7585*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (426511 + 16160*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
       32*\[CapitalGamma]*(-10724*Sqrt[-1 + \[Gamma]^2] + (-119979 + 8920*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       16*\[CapitalGamma]^2*(Pi^2*(3648 + 525*\[Nu]) + 2*(50130 + 6361*\[Nu]))) + 
     2*\[Gamma]^15*\[Nu]*(1086848*Sqrt[-1 + \[Gamma]^2] + 384*(13841 + 96*Pi^2)*\[CapitalGamma]^3 - 4508928*\[CapitalGamma]^4 + 
       (4982384 - 747360*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 17*(447859 + 78048*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
       16*\[CapitalGamma]*(-67928*Sqrt[-1 + \[Gamma]^2] + (-311399 + 21904*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       48*\[CapitalGamma]^2*(-16324 + 17007*\[Nu] + Pi^2*(-768 + 6693*\[Nu]))) - 
     \[Gamma]^20*\[Nu]*(23040*(12 + 7*Pi^2)*\[CapitalGamma]^3 + 240*(-15987 + 448*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]*\[Nu] + 
       \[Nu]*(48*(79935 - 2464*Sqrt[-1 + \[Gamma]^2]) + (52349497 + 480640*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       512*\[CapitalGamma]^2*(15*Pi^2*(-21 + 4*\[Nu]) - 2*(270 + 9901*\[Nu]))) + 
     \[Gamma]^19*\[Nu]*(-128*(-27679 + 720*Pi^2)*\[CapitalGamma]^3 - 1444608*\[CapitalGamma]^4 - 48*(68085 + 38272*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]*\[Nu] + 
       \[Nu]*(3268080 + 1592704*Sqrt[-1 + \[Gamma]^2] + 29074451*\[Nu] + 275584*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
       32*\[CapitalGamma]^2*(-65446 + 87780*\[Nu] + 3*Pi^2*(960 + 20051*\[Nu]))))/(9216*\[Gamma]^11*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6*\[Nu]) - 
   (\[Gamma]*(3 - 2*\[Gamma]^2)^2*((-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^3 + (11 + 11*\[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 35*\[Gamma]^4 + 
        35*\[Gamma]^5)*\[CapitalGamma]*\[Nu] + \[CapitalGamma]^2*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4 - 3*\[Gamma]*\[Nu] + 10*\[Gamma]^3*\[Nu] - 7*\[Gamma]^5*\[Nu]) + 
      (1 + \[Gamma])*\[Nu]*(-11 - 3*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu] + 7*\[Gamma]^5*\[Nu] + 6*\[Gamma]^2*(5 + \[Nu]) - 7*\[Gamma]^4*(5 + 2*\[Nu])))*
     ArcCosh[\[Gamma]]^2)/(8*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6) - 
   ((3549*(-1 + \[CapitalGamma]) + 7980*\[Gamma]^2*(-1 + \[CapitalGamma]) + 4226*\[Gamma]*\[Nu] + 2270*\[Gamma]^3*\[Nu] - 240*\[Gamma]^5*\[Nu])*
     EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(24*(-1 + \[Gamma])^2*\[Gamma]*(1 + \[Gamma])*\[CapitalGamma]^4) + 
   ((-3549 + 3549*\[CapitalGamma] + 733*\[Nu] + 540*\[Gamma]^4*\[Nu] - 240*\[Gamma]^5*\[Nu] + 10*\[Gamma]^3*(-360 + 360*\[CapitalGamma] + 227*\[Nu]) + 
      \[Gamma]*(-8787 + 8787*\[CapitalGamma] + 4226*\[Nu]) + \[Gamma]^2*(-7980 + 7980*\[CapitalGamma] + 4983*\[Nu]))*EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
     EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])])/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((2502 - 2502*\[CapitalGamma] + \[Gamma]*(6285 - 6285*\[CapitalGamma] - 2468*\[Nu]) - 733*\[Nu] - 660*\[Gamma]^3*\[Nu] + 120*\[Gamma]^4*\[Nu] - 
      5*\[Gamma]^2*(-720 + 720*\[CapitalGamma] + 503*\[Nu]))*EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2)/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
   ((-589050*\[Gamma]^13*\[Nu]^2 - 118125*\[Gamma]^14*\[Nu]^2 + 118125*\[Gamma]^15*\[Nu]^2 - 32*\[Nu]*(224*\[CapitalGamma]^2 + 57*\[Nu]) + 
      210*\[Gamma]^12*\[Nu]*(144 - 144*\[CapitalGamma] + 280*\[CapitalGamma]^2 + 2805*\[Nu]) + 45*\[Gamma]^11*\[Nu]*(672 - 672*\[CapitalGamma] + 26807*\[Nu]) - 
      \[Gamma]^2*\[Nu]*(46304 - 46304*\[CapitalGamma] + 86224*\[CapitalGamma]^2 + 47461*\[Nu]) + 12*\[Gamma]^8*\[Nu]*(17584 - 17584*\[CapitalGamma] + 33960*\[CapitalGamma]^2 + 
        108297*\[Nu]) + 2*\[Gamma]^4*\[Nu]*(202064 - 202064*\[CapitalGamma] + 86840*\[CapitalGamma]^2 + 155261*\[Nu]) - 
      5*\[Gamma]^10*\[Nu]*(22752 - 22752*\[CapitalGamma] + 49360*\[CapitalGamma]^2 + 241263*\[Nu]) - 
      \[Gamma]^6*\[Nu]*(123840 - 123840*\[CapitalGamma] + 299808*\[CapitalGamma]^2 + 746051*\[Nu]) - 
      32*\[Gamma]*(-6816*\[CapitalGamma]^2 + 6816*\[CapitalGamma]^3 - 1447*\[CapitalGamma]*\[Nu] + (1447 - 57*\[Nu])*\[Nu]) - 
      12*\[Gamma]^9*(-1600*\[CapitalGamma]^2 + 1600*\[CapitalGamma]^3 - 9480*\[CapitalGamma]*\[Nu] + 3*\[Nu]*(3160 + 36099*\[Nu])) + 
      \[Gamma]^3*(-145664*\[CapitalGamma]^2 + 145664*\[CapitalGamma]^3 - 404128*\[CapitalGamma]*\[Nu] + \[Nu]*(404128 + 47461*\[Nu])) + 
      2*\[Gamma]^5*(-18304*\[CapitalGamma]^2 + 18304*\[CapitalGamma]^3 + 61920*\[CapitalGamma]*\[Nu] - \[Nu]*(61920 + 155261*\[Nu])) + 
      \[Gamma]^7*(-55040*\[CapitalGamma]^2 + 55040*\[CapitalGamma]^3 - 211008*\[CapitalGamma]*\[Nu] + \[Nu]*(211008 + 746051*\[Nu])))*Log[\[Gamma]])/
    (384*\[Gamma]*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^6) + 
   ((1058400*\[Gamma]^12*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 + 708750*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 
      354375*\[Gamma]^14*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 210*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*\[Nu]*(432 - 432*\[CapitalGamma] + 280*\[CapitalGamma]^2 + 
        13455*\[Nu]) + \[Gamma]^10*\[Nu]*(58800*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + (7616 - 793395*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
      4*\[Gamma]^9*\[Nu]*(-14896 + 85320*Sqrt[-1 + \[Gamma]^2] - 40*(-392 + 2133*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma] + 
        47000*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2 + (-5072 + 1101965*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
      16*\[Gamma]^8*(-1680 + 1200*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + (9644 + 560*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 
        (1418 + 32883*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 50*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(24 + 235*\[Nu]) - 
        80*\[CapitalGamma]*(-21 + (127 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 16*\[Gamma]^4*(-7872 + 2972*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
        (44196 - 14104*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (10946 - 31313*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 
        2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(1486 + 5175*\[Nu]) + 328*\[CapitalGamma]*(24 + (-147 + 43*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
      32*(496 + 3518*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 2*(-497 + 722*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        3*(-16 + 65*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-1759 + 219*\[Nu]) - 
        4*\[CapitalGamma]*(124 + (-253 + 361*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^2*(-27264 - 195328*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 
        32*(2061 + 15092*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (-46240 + 119407*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
        16*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(12208 + 7589*\[Nu]) + 128*\[CapitalGamma]*(213 + 7*(89 + 539*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
      \[Gamma]^6*(65920 - 57728*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 96*(4195 + 2324*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        (16736 + 1019531*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 128*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(451 + 1413*\[Nu]) + 
        128*\[CapitalGamma]*(-515 + (3349 + 1743*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
      32*\[Gamma]*(-1676 + 9970*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + (4426 + 2845*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        (571 - 352*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-4985 + 502*\[Nu]) + 
        \[CapitalGamma]*(1676 - (4668 + 2845*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 2*\[Gamma]^5*(62144 + 53600*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 
        32*(-617 + 3981*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (102096 - 630015*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 
        16*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(3350 + 3101*\[Nu]) + 32*\[CapitalGamma]*(-1942 + (-1058 + 3981*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
      4*\[Gamma]^7*(-14400 + 8160*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 8*(-2249 + 16022*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
        3*(-7304 + 274503*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 48*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-170 + 1169*\[Nu]) - 
        16*\[CapitalGamma]*(-900 + (-1310 + 8011*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 2*\[Gamma]^3*(-109312 + 52736*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
        16*(14859 + 20791*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 109*(48 + 1259*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
        8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-6592 + 3601*\[Nu]) - 16*\[CapitalGamma]*(-6832 + (15500 + 20791*Sqrt[-1 + \[Gamma]^2])*\[Nu])))*
     Log[(1 + \[Gamma])/2])/(768*(-1 + \[Gamma])^3*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^6) - 
   ((4*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*\[CapitalGamma]^3 + (-37 - 37*\[Gamma] - 390*\[Gamma]^2 - 390*\[Gamma]^3 + 35*\[Gamma]^4 + 35*\[Gamma]^5)*\[CapitalGamma]*
       \[Nu] + 4*\[CapitalGamma]^2*(-8 + \[Nu] + 5*\[Gamma]^4*\[Nu] + 5*\[Gamma]^3*(-3 + 4*\[Nu]) + \[Gamma]^2*(-60 + 8*\[Nu]) + \[Gamma]*(-19 + 8*\[Nu])) + 
      \[Nu]*(37 + \[Gamma]^2*(390 - 45*\[Nu]) + 7*\[Gamma]^6*\[Nu] + 130*\[Gamma]^3*(3 + \[Nu]) - 7*\[Gamma]^5*(5 + \[Nu]) - 5*\[Gamma]^4*(7 + 26*\[Nu]) + 
        \[Gamma]*(37 + 45*\[Nu])))*Log[(1 + \[Gamma])/2]^2)/(2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^6) + 
   Log[(-1 + \[Gamma])/2]*((1151 - 1151*\[CapitalGamma] + \[Gamma]^3*(-912 + 912*\[CapitalGamma] - 938*\[Nu]) + \[Gamma]*(-3336 + 3336*\[CapitalGamma] - 605*\[Nu]) + 
       \[Gamma]^5*(-552 + 552*\[CapitalGamma] - 185*\[Nu]) + 107*\[Nu] + \[Gamma]^6*(210 - 210*\[CapitalGamma] + 77*\[Nu]) + 
       \[Gamma]^4*(339 - 339*\[CapitalGamma] + 385*\[Nu]) + \[Gamma]^2*(3148 - 3148*\[CapitalGamma] + 1159*\[Nu]))/(12*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4) + 
     ((5 - 5*\[CapitalGamma] + \[Gamma]*(-76 + 76*\[CapitalGamma] - 13*\[Nu]) + 10*\[Gamma]^3*(-6 + 6*\[CapitalGamma] - 5*\[Nu]) + 4*\[Nu] + 7*\[Gamma]^5*\[Nu] + 
        5*\[Gamma]^4*(-7 + 7*\[CapitalGamma] + 4*\[Nu]) + \[Gamma]^2*(150 - 150*\[CapitalGamma] + 32*\[Nu]))*Log[(1 + \[Gamma])/2])/
      (2*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^4)) + ArcCosh[\[Gamma]]*((144*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^3 + 288*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma]^3 - 
       1872*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(-1 + \[CapitalGamma])*\[CapitalGamma]^3 - 476*\[Gamma]^14*\[Nu]^2 + 
       4*\[Gamma]^13*\[Nu]*(931 - 980*\[CapitalGamma] + (898 + 70*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       4*\[Gamma]^11*(1920 - 12*(132 + 35*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 1584*\[CapitalGamma]^4 + (-199 + 1060*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (3318 + 541*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 20*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(21 + 16*\[Nu]) - 
         20*\[CapitalGamma]*(96 + \[Nu] + 53*Sqrt[-1 + \[Gamma]^2]*\[Nu])) + 4*\[Gamma]^12*(420 - 20*(214 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (-269 + 85*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 20*\[CapitalGamma]*(-21 + (234 + 7*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       \[Gamma]^10*(-6640 - 12096*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 6336*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 
         16*(3542 + 47*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 7*(1141 + 242*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
         40*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(144 + 37*\[Nu]) - 16*\[CapitalGamma]*(-415 + (3902 + 47*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
       6*\[Gamma]^3*(192 + (-340 + 2302*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 340*\[CapitalGamma]^4 - 3*(123 + 106*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (14 - 155*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 - 2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(1151 + 112*\[Nu]) + 
         2*\[CapitalGamma]*(-96 + (181 + 159*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 3*\[Gamma]^4*(-284 - 15680*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
         1664*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 4*(274 + 1713*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (443 + 1914*Sqrt[-1 + \[Gamma]^2])*
          \[Nu]^2 + 4*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(3504 + 605*\[Nu]) - 4*\[CapitalGamma]*(-71 + (334 + 1713*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       \[Gamma]^9*(24576 + 96*(-203 + 2*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 19488*\[CapitalGamma]^4 + 3*(-9947 + 2624*Sqrt[-1 + \[Gamma]^2])*
          \[Nu] + (17466 - 3292*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 64*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-3 + 2*\[Nu]) - 
         4*\[CapitalGamma]*(6144 + (-7097 + 1968*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^6*(-4504 - 50352*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
         29232*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 16*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(1320 - 401*\[Nu]) - 
         8*(-3142 + 3591*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (6769 - 13254*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
         8*\[CapitalGamma]*(563 + (-3622 + 3591*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^8*(8804 + 33024*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 - 
         28992*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 4*(-15446 + 7105*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         (-11875 + 8082*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 4*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(-1008 + 1321*\[Nu]) - 
         4*\[CapitalGamma]*(2201 + (-17266 + 7105*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
       2*\[Gamma]^7*(12864 - 2*(5148 + 5279*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 10296*\[CapitalGamma]^4 + 
         2*(-10318 + 9711*Sqrt[-1 + \[Gamma]^2])*\[Nu] + (4932 + 453*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 
         2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(5279 + 1792*\[Nu]) - 2*\[CapitalGamma]*(6432 + (-10045 + 9711*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
       \[Gamma]^5*(9984 - 8*(1215 + 3571*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 9720*\[CapitalGamma]^4 + 3*(-5927 + 17864*Sqrt[-1 + \[Gamma]^2])*
          \[Nu] + 2*(1081 + 7016*Sqrt[-1 + \[Gamma]^2])*\[Nu]^2 + 8*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2*(3571 + 1736*\[Nu]) - 
         4*\[CapitalGamma]*(2496 + (-4355 + 13398*Sqrt[-1 + \[Gamma]^2])*\[Nu])))/(48*\[Gamma]^3*(-1 + \[Gamma]^2)^4*\[CapitalGamma]^6) - 
     ((-3 + 2*\[Gamma]^2)*(11*(-1 + \[CapitalGamma]) - 30*\[Gamma]^2*(-1 + \[CapitalGamma]) + 35*\[Gamma]^4*(-1 + \[CapitalGamma]) + 3*\[Gamma]*\[Nu] - 10*\[Gamma]^3*\[Nu] + 
        7*\[Gamma]^5*\[Nu])*Log[(-1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^4) + 
     ((-3 + 2*\[Gamma]^2)*((21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[CapitalGamma]^3 + 10*(-1 - \[Gamma] - 30*\[Gamma]^2 - 30*\[Gamma]^3 + 7*\[Gamma]^4 + 7*\[Gamma]^5)*\[CapitalGamma]*
         \[Nu] + \[CapitalGamma]^2*(-21 - 270*\[Gamma]^2 + 35*\[Gamma]^4 + 29*\[Gamma]*\[Nu] + 90*\[Gamma]^3*\[Nu] - 7*\[Gamma]^5*\[Nu]) + 
        2*\[Nu]*(5 + \[Gamma]^2*(150 - 13*\[Nu]) + 7*\[Gamma]^6*\[Nu] + 50*\[Gamma]^3*(3 + \[Nu]) - 7*\[Gamma]^5*(5 + \[Nu]) - 
          5*\[Gamma]^4*(7 + 10*\[Nu]) + \[Gamma]*(5 + 13*\[Nu])))*Log[(1 + \[Gamma])/2])/(4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^6)) + 
   (4*(-3 + 2*\[Gamma]^2)*(-4 + 4*\[CapitalGamma] + 5*\[Gamma]^2*(-3 + 3*\[CapitalGamma] - \[Nu]) - \[Nu] + 5*\[Gamma]^3*\[Nu] + 3*\[Gamma]*(5 - 5*\[CapitalGamma] + \[Nu]))*
     PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]])/((-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4) + 
   ((256*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[CapitalGamma]^3 + 32*(139 + 139*\[Gamma] + 844*\[Gamma]^2 + 844*\[Gamma]^3 + 450*\[Gamma]^4 + 
        450*\[Gamma]^5 - 660*\[Gamma]^6 - 660*\[Gamma]^7 + 315*\[Gamma]^8 + 315*\[Gamma]^9)*\[CapitalGamma]*\[Nu] - 
      16*\[CapitalGamma]^2*(-320 - 1776*\[Gamma]^2 - 480*\[Gamma]^4 + 400*\[Gamma]^6 + 337*\[Gamma]*\[Nu] - 236*\[Gamma]^3*\[Nu] + 2670*\[Gamma]^5*\[Nu] - 
        3100*\[Gamma]^7*\[Nu] + 1225*\[Gamma]^9*\[Nu]) - \[Nu]*(4448 + \[Gamma]^3*(27008 - 10835*\[Nu]) + \[Gamma]^2*(27008 - 5193*\[Nu]) - 
        130725*\[Gamma]^10*\[Nu] - 39375*\[Gamma]^11*\[Nu] + 39375*\[Gamma]^12*\[Nu] + 315*\[Gamma]^9*(32 + 415*\[Nu]) + 
        5*\[Gamma]^4*(2880 + 2167*\[Nu]) + \[Gamma]*(4448 + 5193*\[Nu]) + 30*\[Gamma]^8*(336 + 5441*\[Nu]) - 30*\[Gamma]^7*(704 + 5441*\[Nu]) + 
        2*\[Gamma]^5*(7200 + 45929*\[Nu]) - 2*\[Gamma]^6*(10560 + 45929*\[Nu])))*PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])])/
    (256*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^6) + ((560*\[Gamma]^10*Sqrt[-1 + \[Gamma]^2]*(-18 + 18*\[CapitalGamma] + 35*\[CapitalGamma]^2)*\[Nu] - 
      160*\[Gamma]^8*Sqrt[-1 + \[Gamma]^2]*(-69 + 69*\[CapitalGamma] + 310*\[CapitalGamma]^2)*\[Nu] + 170100*\[Gamma]^11*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 
      39375*\[Gamma]^13*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 - 5*\[Gamma]^9*Sqrt[-1 + \[Gamma]^2]*\[Nu]*(4032 - 4032*\[CapitalGamma] - 3920*\[CapitalGamma]^2 + 
        58791*\[Nu]) - 32*Sqrt[-1 + \[Gamma]^2]*(96*\[CapitalGamma]^3 + 32*\[CapitalGamma]^2*(-3 + \[Nu]) - 395*\[CapitalGamma]*\[Nu] + (395 - 32*\[Nu])*\[Nu]) - 
      16*\[Gamma]^7*Sqrt[-1 + \[Gamma]^2]*(400*\[CapitalGamma]^3 + 2640*\[CapitalGamma]*\[Nu] + 100*\[CapitalGamma]^2*(-4 + 31*\[Nu]) - \[Nu]*(2640 + 15943*\[Nu])) - 
      160*\[Gamma]^6*(40*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 42*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 2*Sqrt[-1 + \[Gamma]^2]*\[Nu]*(-21 + 16*\[Nu]) + 
        \[CapitalGamma]^2*(-40*Sqrt[-1 + \[Gamma]^2] + 32*\[Nu] - 267*Sqrt[-1 + \[Gamma]^2]*\[Nu])) - 
      64*\[Gamma]^4*(120*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 - 1127*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 
        Sqrt[-1 + \[Gamma]^2]*\[Nu]*(1127 + 48*\[Nu]) + 3*\[CapitalGamma]^2*(80 - 40*Sqrt[-1 + \[Gamma]^2] - 24*\[Nu] + 
          153*Sqrt[-1 + \[Gamma]^2]*\[Nu])) + \[Gamma]^5*(7680*(-2 + Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 + 13440*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 
        Sqrt[-1 + \[Gamma]^2]*\[Nu]*(13440 + 82213*\[Nu]) + 160*\[CapitalGamma]^2*(96 - 48*Sqrt[-1 + \[Gamma]^2] + 32*\[Nu] + 
          235*Sqrt[-1 + \[Gamma]^2]*\[Nu])) - \[Gamma]*(2048*(-3 + 11*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 - 5824*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 
        Sqrt[-1 + \[Gamma]^2]*\[Nu]*(5824 + 13385*\[Nu]) + 16*\[CapitalGamma]^2*(384 - 1408*Sqrt[-1 + \[Gamma]^2] + 96*\[Nu] + 
          239*Sqrt[-1 + \[Gamma]^2]*\[Nu])) - 4*\[Gamma]^3*(64*(-74 + 189*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 - 
        35520*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 5*Sqrt[-1 + \[Gamma]^2]*(7104 - 187*\[Nu])*\[Nu] + 
        16*\[CapitalGamma]^2*(296 - 756*Sqrt[-1 + \[Gamma]^2] + 13*(8 + 39*Sqrt[-1 + \[Gamma]^2])*\[Nu])) - 
      16*\[Gamma]^2*(80*(18 + 41*Sqrt[-1 + \[Gamma]^2])*\[CapitalGamma]^3 - 3886*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] + 
        2*Sqrt[-1 + \[Gamma]^2]*(1943 - 224*\[Nu])*\[Nu] + \[CapitalGamma]^2*(-80*(18 + 41*Sqrt[-1 + \[Gamma]^2]) + 
          3*(-96 + 229*Sqrt[-1 + \[Gamma]^2])*\[Nu])))*PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/
    (512*(-1 + \[Gamma])*\[Gamma]*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^6), 
 \[Alpha][3, {2, 0}] -> ((-1 + \[CapitalGamma])*((-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^3 + 4*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + 
     4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]*(2*\[Gamma] - \[Nu] + 2*\[Gamma]^2*\[Nu])))/(4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), 
 \[Alpha][4, {2, 0}] -> (-3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^3 + 24*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2*\[Nu] - 8*\[Gamma]^3*\[CapitalGamma]*(21 - 65*\[CapitalGamma] + 44*\[CapitalGamma]^2)*\[Nu] - 
    8*\[Gamma]^7*\[CapitalGamma]*(35 - 93*\[CapitalGamma] + 58*\[CapitalGamma]^2)*\[Nu] + 8*\[Gamma]^5*\[CapitalGamma]*(56 - 155*\[CapitalGamma] + 99*\[CapitalGamma]^2)*\[Nu] + 
    \[Gamma]^8*(-315 + 464*\[CapitalGamma] - 84*\[CapitalGamma]^3)*\[Nu]^2 + \[Gamma]^6*(-60*\[CapitalGamma]^2 - 292*\[CapitalGamma]^4 + 116*\[CapitalGamma]^5 + 645*\[Nu]^2 - 1024*\[CapitalGamma]*\[Nu]^2 + 
      236*\[CapitalGamma]^3*(1 + \[Nu]^2)) + \[Gamma]^4*(72*\[CapitalGamma]^2 + 352*\[CapitalGamma]^4 - 140*\[CapitalGamma]^5 - 377*\[Nu]^2 + 688*\[CapitalGamma]*\[Nu]^2 - 
      4*\[CapitalGamma]^3*(71 + 55*\[Nu]^2)) + \[Gamma]^2*(-12*\[CapitalGamma]^2 - 106*\[CapitalGamma]^4 + 47*\[CapitalGamma]^5 + 47*\[Nu]^2 - 128*\[CapitalGamma]*\[Nu]^2 + 
      \[CapitalGamma]^3*(71 + 68*\[Nu]^2)))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {2, 0}] -> (72*\[Gamma]*\[CapitalGamma]^2*(42 - 103*\[CapitalGamma] + 61*\[CapitalGamma]^2)*\[Nu] + 288*\[Gamma]^11*(-91 + 10*\[CapitalGamma]^2)*\[Nu]^3 - 
     9*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-36*\[CapitalGamma]^2 + 61*\[CapitalGamma]^3 + 80*\[Nu]^2 + 80*\[CapitalGamma]*\[Nu]^2) - 
     8*\[Gamma]^10*\[Nu]^2*(-8100*\[CapitalGamma] + 1125*\[CapitalGamma]^3 - 817*\[CapitalGamma]^4 + \[CapitalGamma]^2*(3727 + 40*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       360*(-12 + (24 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 24*\[Gamma]^9*\[Nu]*(-5374*\[CapitalGamma]^3 + 2159*\[CapitalGamma]^4 + 9108*\[Nu]^2 + 
       600*\[CapitalGamma]*(-2 + (4 + Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 5*\[CapitalGamma]^2*(-883 + 120*(4 + Sqrt[-1 + \[Gamma]^2])*\[Nu] + 100*\[Nu]^2)) + 
     4*\[Gamma]^3*\[Nu]*(16104*\[CapitalGamma]^3 - 7719*\[CapitalGamma]^4 + 29808*\[Nu]^2 - 90*\[CapitalGamma]*(-25 + 50*\[Nu] + 32*Sqrt[-1 + \[Gamma]^2]*\[Nu]) + 
       5*\[CapitalGamma]^2*(-2127 + 900*\[Nu] + 576*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 220*\[Nu]^2)) - 
     24*\[Gamma]^7*\[Nu]*(-12309*\[CapitalGamma]^3 + 4986*\[CapitalGamma]^4 + 10002*\[Nu]^2 + 60*\[CapitalGamma]*(-45 + (90 + 31*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       \[CapitalGamma]^2*(-10023 + 60*(90 + 31*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 820*\[Nu]^2)) - 
     8*\[Gamma]^5*\[Nu]*(27975*\[CapitalGamma]^3 - 11814*\[CapitalGamma]^4 + 8946*\[Nu]^2 - 45*\[CapitalGamma]*(-125 + 2*(125 + 58*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       2*\[CapitalGamma]^2*(-10893 + 45*(125 + 58*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 935*\[Nu]^2)) + 
     \[Gamma]^2*(-15963*\[CapitalGamma]^5 + 5646*\[CapitalGamma]^6 + 44817*\[CapitalGamma]*\[Nu]^2 + 120*\[Nu]^2*(-15 + (30 + 32*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       9*\[CapitalGamma]^3*(619 - 40*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 820*\[Nu]^2) + 
       2*\[CapitalGamma]^4*(7719 - 90*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 4148*\[Nu]^2) - 
       2*\[CapitalGamma]^2*(-225 + 90*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 22382*\[Nu]^2 + 40*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]^3)) + 
     \[Gamma]^4*(60444*\[CapitalGamma]^5 - 19332*\[CapitalGamma]^6 - 71271*\[CapitalGamma]*\[Nu]^2 - 120*\[Nu]^2*(-225 + (450 + 244*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       180*\[CapitalGamma]^3*(181 - 2*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 145*\[Nu]^2) - 
       4*\[CapitalGamma]^4*(17073 - 45*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 6736*\[Nu]^2) + 
       4*\[CapitalGamma]^2*(-1350 + 45*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 12247*\[Nu]^2 + 100*(13 + 9*Sqrt[-1 + \[Gamma]^2])*\[Nu]^3)) + 
     \[Gamma]^8*(48138*\[CapitalGamma]^5 - 14574*\[CapitalGamma]^6 - 115557*\[CapitalGamma]*\[Nu]^2 - 5760*\[Nu]^2*(-16 + (32 + 9*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[CapitalGamma]^4*(-58314 + 720*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 25544*\[Nu]^2) + 
       90*\[CapitalGamma]^3*(339 - 16*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 350*\[Nu]^2) + 
       4*\[CapitalGamma]^2*(-1440 + 180*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 5933*\[Nu]^2 + 160*(23 + 9*Sqrt[-1 + \[Gamma]^2])*\[Nu]^3)) + 
     \[Gamma]^6*(-91941*\[CapitalGamma]^5 + 27759*\[CapitalGamma]^6 + 77931*\[CapitalGamma]*\[Nu]^2 + 240*\[Nu]^2*(-345 + (690 + 262*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       9*\[CapitalGamma]^3*(6447 - 160*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 4660*\[Nu]^2) + 
       3*\[CapitalGamma]^4*(37135 - 240*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 12792*\[Nu]^2) - 
       20*\[CapitalGamma]^2*(-540 + 36*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 57*\[Nu]^2 + 4*(180 + 89*Sqrt[-1 + \[Gamma]^2])*\[Nu]^3)))/
    (240*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   ((32*\[Gamma]^9*(-9 + \[CapitalGamma]^2)*\[Nu]^2 - 32*\[Gamma]^8*\[Nu]*(9*\[CapitalGamma] - 9*Sqrt[-1 + \[Gamma]^2]*\[Nu] + \[CapitalGamma]^2*(-9 + Sqrt[-1 + \[Gamma]^2]*\[Nu])) + 
      6*Sqrt[-1 + \[Gamma]^2]*(-18*\[CapitalGamma]^3 + 9*\[CapitalGamma]^4 + 54*\[Nu]^2 + \[CapitalGamma]^2*(9 + 4*\[Nu]^2)) + 
      3*\[Gamma]*(-18*\[CapitalGamma]^3 + 9*\[CapitalGamma]^4 + 288*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 24*\[Nu]^2 + 
        \[CapitalGamma]^2*(9 - 288*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 4*\[Nu]^2)) - 
      8*\[Gamma]^7*(-18*\[CapitalGamma]^3 + 9*\[CapitalGamma]^4 - 36*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 126*\[Nu]^2 + 
        \[CapitalGamma]^2*(9 + 36*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 14*\[Nu]^2)) - 2*\[Gamma]^3*(-126*\[CapitalGamma]^3 + 63*\[CapitalGamma]^4 - 
        360*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 276*\[Nu]^2 + \[CapitalGamma]^2*(63 + 360*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 34*\[Nu]^2)) + 
      4*\[Gamma]^5*(-90*\[CapitalGamma]^3 + 45*\[CapitalGamma]^4 - 468*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]*\[Nu] - 300*\[Nu]^2 + 
        \[CapitalGamma]^2*(45 + 468*Sqrt[-1 + \[Gamma]^2]*\[Nu] + 34*\[Nu]^2)) + 6*\[Gamma]^2*(-54*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 
        27*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 36*\[CapitalGamma]*\[Nu] + 324*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 + 
        \[CapitalGamma]^2*(27*Sqrt[-1 + \[Gamma]^2] - 36*\[Nu] + 8*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2)) + 
      8*\[Gamma]^6*(-18*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 9*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 108*\[CapitalGamma]*\[Nu] - 342*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 + 
        \[CapitalGamma]^2*(9*Sqrt[-1 + \[Gamma]^2] - 108*\[Nu] + 20*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2)) - 
      4*\[Gamma]^4*(-144*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^3 + 72*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^4 + 198*\[CapitalGamma]*\[Nu] - 45*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2 + 
        2*\[CapitalGamma]^2*(36*Sqrt[-1 + \[Gamma]^2] - 99*\[Nu] + 25*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2)))*ArcCosh[\[Gamma]])/
    (4*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]), \[Alpha][3, {0, 2}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu]))/
   (4*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), \[Alpha][4, {0, 2}] -> 
  (64*\[Gamma]^5*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu] + 5*\[Gamma]^8*\[Nu]^2 + 3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
    24*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu]) + 40*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu]) + 
    \[Gamma]^6*(4*(-1 + \[CapitalGamma])^2*(-15 + 29*\[CapitalGamma])*(1 - 4*\[Nu]) - 11*\[Nu]^2) + 
    \[Gamma]^2*((-1 + \[CapitalGamma])^2*(-12 + 47*\[CapitalGamma])*(1 - 4*\[Nu]) - \[Nu]^2) + 
    \[Gamma]^4*(7*\[Nu]^2 + 4*(-1 + \[CapitalGamma])^2*(-18 + 35*\[CapitalGamma])*(-1 + 4*\[Nu])))/(16*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {0, 2}] -> (48*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu] - 200*\[Gamma]^10*\[CapitalGamma]*\[Nu]^2 - 96*\[Gamma]^11*\[Nu]^3 + 
     3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-36 + 61*\[CapitalGamma])*(-1 + 4*\[Nu]) + 4*\[Gamma]^3*((675 - 1222*\[CapitalGamma] + 547*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 
       1044*\[Nu]^3) - 8*\[Gamma]^5*(5*(123 - 215*\[CapitalGamma] + 92*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 528*\[Nu]^3) + 
     16*\[Gamma]^9*(5*(-3 - 2*\[CapitalGamma] + 5*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] - 246*\[Nu]^3) + 
     24*\[Gamma]^7*((105 - 151*\[CapitalGamma] + 46*\[CapitalGamma]^2)*(1 - 4*\[Nu])*\[Nu] + 166*\[Nu]^3) + 
     \[Gamma]^8*(565*\[CapitalGamma]*\[Nu]^2 - 2*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(960 - 3165*\[CapitalGamma] + 2429*\[CapitalGamma]^2 - 
         120*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     \[Gamma]^2*(-25*\[CapitalGamma]*\[Nu]^2 + (-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(150 - 1557*\[CapitalGamma] + 1882*\[CapitalGamma]^2 - 60*(5 + 8*Sqrt[-1 + \[Gamma]^2])*
          \[Nu])) + \[Gamma]^6*(-555*\[CapitalGamma]*\[Nu]^2 + (-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(3600 - 12141*\[CapitalGamma] + 9253*\[CapitalGamma]^2 - 
         240*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu])) + 
     \[Gamma]^4*(215*\[CapitalGamma]*\[Nu]^2 - 12*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(150 - 605*\[CapitalGamma] + 537*\[CapitalGamma]^2 - 
         5*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu])))/(80*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   (9*(3*\[Gamma]*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) + 20*\[Gamma]^5*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) + 14*\[Gamma]^3*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu]) + 
      8*\[Gamma]^7*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu]) + 6*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*(3*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 4*\[Nu]^2) - 
      4*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2]*(8*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 3*\[Nu]^2) + 
      2*Sqrt[-1 + \[Gamma]^2]*(3*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 2*\[Nu]^2) + 8*\[Gamma]^6*Sqrt[-1 + \[Gamma]^2]*
       ((-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) + 2*\[Nu]^2))*ArcCosh[\[Gamma]])/(4*\[Gamma]^2*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]), 
 \[Alpha][3, {1, 1}] -> ((-1 + \[CapitalGamma])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (2*\[Gamma]^2*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]^2), \[Alpha][4, {1, 1}] -> 
  (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2 - 12*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu] + 28*\[Gamma]^7*(5 - 14*\[CapitalGamma] + 9*\[CapitalGamma]^2)*\[Nu] + 
    4*\[Gamma]^3*(21 - 68*\[CapitalGamma] + 47*\[CapitalGamma]^2)*\[Nu] - 4*\[Gamma]^5*(56 - 163*\[CapitalGamma] + 107*\[CapitalGamma]^2)*\[Nu] - 35*\[Gamma]^8*\[Nu]^2 + 
    \[Gamma]^4*(-72*\[CapitalGamma] + 284*\[CapitalGamma]^2 - 352*\[CapitalGamma]^3 + 140*\[CapitalGamma]^4 - 49*\[Nu]^2) + 
    \[Gamma]^2*(12*\[CapitalGamma] - 71*\[CapitalGamma]^2 + 106*\[CapitalGamma]^3 - 47*\[CapitalGamma]^4 + 7*\[Nu]^2) + 
    \[Gamma]^6*(60*\[CapitalGamma] - 236*\[CapitalGamma]^2 + 292*\[CapitalGamma]^3 - 116*\[CapitalGamma]^4 + 77*\[Nu]^2))/(8*\[Gamma]^4*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^2), 
 \[Alpha][5, {1, 1}] -> (3*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-36 + 61*\[CapitalGamma]) - 252*\[Gamma]*\[CapitalGamma]*(2 - 5*\[CapitalGamma] + 3*\[CapitalGamma]^2)*\[Nu] - 
     40*\[Gamma]^10*(-60 + 49*\[CapitalGamma])*\[Nu]^2 + 4*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(375 - 1060*\[CapitalGamma] + 1013*\[CapitalGamma]^2 - 
       30*(25 + 16*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 48*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(225 - 584*\[CapitalGamma] + 404*\[CapitalGamma]^2 - 
       5*(90 + 31*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(1875 - 4772*\[CapitalGamma] + 3478*\[CapitalGamma]^2 - 
       30*(125 + 58*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[Gamma]^9*(-1 + \[CapitalGamma])*\[Nu]*(-3185*\[CapitalGamma] + 2209*\[CapitalGamma]^2 - 
       600*(-2 + (4 + Sqrt[-1 + \[Gamma]^2])*\[Nu])) + \[Gamma]^6*(30647*\[CapitalGamma]^4 - 9253*\[CapitalGamma]^5 + 23880*\[Nu]^2 + 
       5*\[CapitalGamma]^3*(-7427 + 48*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 
       3*\[CapitalGamma]^2*(-6447 + 160*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + \[CapitalGamma]*(-3600 + 240*(30 + 13*Sqrt[-1 + \[Gamma]^2])*\[Nu] - 
         22387*\[Nu]^2)) + 3*\[Gamma]^4*(-6716*\[CapitalGamma]^4 + 2148*\[CapitalGamma]^5 - 1160*\[Nu]^2 + 
       20*\[CapitalGamma]^2*(-181 + 2*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 4*\[CapitalGamma]^3*(-1897 + 5*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[CapitalGamma]*(600 - 20*(60 + 37*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 909*\[Nu]^2)) + 
     \[Gamma]^2*(5321*\[CapitalGamma]^4 - 1882*\[CapitalGamma]^5 - 5040*\[Nu]^2 - 3*\[CapitalGamma]^2*(-619 + 40*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[CapitalGamma]^3*(-5146 + 60*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + \[CapitalGamma]*(-150 + 60*(5 + 8*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 
         5191*\[Nu]^2)) + \[Gamma]^8*(-16046*\[CapitalGamma]^4 + 4858*\[CapitalGamma]^5 - 17760*\[Nu]^2 + 
       30*\[CapitalGamma]^2*(-339 + 16*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) - 2*\[CapitalGamma]^3*(-9719 + 120*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu]) + 
       \[CapitalGamma]*(1920 - 240*(16 + 5*Sqrt[-1 + \[Gamma]^2])*\[Nu] + 16429*\[Nu]^2)))/(40*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^2) + 
   (3*(1 - \[CapitalGamma])*((-24*\[Gamma]*(-6 + \[Gamma]^2)*(1 + 2*\[Gamma]^2))/(-1 + \[Gamma]^2)^(3/2) + 
      (6*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*(-1 + \[CapitalGamma])*\[CapitalGamma])/((-1 + \[Gamma]^2)^(3/2)*\[Nu]) + 
      (3*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-1 + 2*\[Gamma]^2)*((-1 + 2*\[Gamma]^2)*\[CapitalGamma] + (1 - 2*\[Gamma]^2)*\[CapitalGamma]^2 + 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
       ((-1 + \[Gamma]^2)^3*\[Nu]))*ArcCosh[\[Gamma]])/(2*\[Gamma]^2*\[CapitalGamma]^4), 
 \[Alpha][4, {3, 0}] -> -1/16*((-1 + \[CapitalGamma])*((2 - 4*\[Gamma]^2)*\[CapitalGamma]^4 + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^5 + 12*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu] + 
      16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu]^2*(-3 + 6*\[Gamma]^2 - 4*\[Gamma]*\[Nu] + 4*\[Gamma]^3*\[Nu]) + 
      \[CapitalGamma]^3*(-1 + 12*\[Gamma]*\[Nu] - 12*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 2*\[Gamma]^2*(1 + 6*\[Nu]^2))))/
    (\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), \[Alpha][5, {3, 0}] -> 
  (\[Gamma]^8*\[CapitalGamma]*(315 - 771*\[CapitalGamma] + 396*\[CapitalGamma]^2 + 148*\[CapitalGamma]^3 - 88*\[CapitalGamma]^4)*\[Nu]^2 + \[Gamma]^9*(231 - 304*\[CapitalGamma] - 140*\[CapitalGamma]^2 + 176*\[CapitalGamma]^3)*
     \[Nu]^3 - 2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-\[CapitalGamma]^2 + \[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    8*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-3*\[CapitalGamma]^2 + 3*\[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    \[Gamma]^2*(-1 + \[CapitalGamma])*\[CapitalGamma]*(-38*\[CapitalGamma]^4 + 17*\[CapitalGamma]^5 + 47*\[Nu]^2 - 164*\[CapitalGamma]*\[Nu]^2 - 4*\[CapitalGamma]^2*(1 + 3*\[Nu]^2) + 
      5*\[CapitalGamma]^3*(5 + 12*\[Nu]^2)) + \[Gamma]^5*\[Nu]*(-992*\[CapitalGamma]^4 + 384*\[CapitalGamma]^5 + 469*\[Nu]^2 - 752*\[CapitalGamma]*\[Nu]^2 - 
      28*\[CapitalGamma]^2*(8 + 11*\[Nu]^2) + 16*\[CapitalGamma]^3*(52 + 31*\[Nu]^2)) + \[Gamma]^6*(-1 + \[CapitalGamma])*\[CapitalGamma]*
     (-96*\[CapitalGamma]^4 + 38*\[CapitalGamma]^5 + 645*\[Nu]^2 - 996*\[CapitalGamma]*\[Nu]^2 - 4*\[CapitalGamma]^2*(5 + 33*\[Nu]^2) + 6*\[CapitalGamma]^3*(13 + 34*\[Nu]^2)) + 
    \[Gamma]^3*\[Nu]*(444*\[CapitalGamma]^4 - 180*\[CapitalGamma]^5 - 119*\[Nu]^2 + 272*\[CapitalGamma]*\[Nu]^2 + 84*\[CapitalGamma]^2*(1 + \[Nu]^2) - 4*\[CapitalGamma]^3*(87 + 52*\[Nu]^2)) - 
    \[Gamma]^4*(-1 + \[CapitalGamma])*\[CapitalGamma]*(-114*\[CapitalGamma]^4 + 45*\[CapitalGamma]^5 + 377*\[Nu]^2 - 696*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(2 + 7*\[Nu]^2) + 
      3*\[CapitalGamma]^3*(31 + 56*\[Nu]^2)) + \[Gamma]^7*\[Nu]*(596*\[CapitalGamma]^4 - 228*\[CapitalGamma]^5 - 581*\[Nu]^2 + 816*\[CapitalGamma]*\[Nu]^2 + 
      28*\[CapitalGamma]^2*(5 + 13*\[Nu]^2) - 4*\[CapitalGamma]^3*(127 + 124*\[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {2, 1}] -> ((-1 + \[CapitalGamma])*((6 - 12*\[Gamma]^2)*\[CapitalGamma]^3 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^4 + 24*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] + 
     12*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + \[CapitalGamma]^2*(-3 + 24*\[Gamma]*\[Nu] - 24*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(1 + 2*\[Nu]^2))))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {2, 1}] -> (-48*\[Gamma]*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*\[Nu] + \[Gamma]^8*(-315 + 841*\[CapitalGamma] - 466*\[CapitalGamma]^2 - 148*\[CapitalGamma]^3 + 88*\[CapitalGamma]^4)*\[Nu]^2 + 
    \[Gamma]^9*(63 - 20*\[CapitalGamma]^2)*\[Nu]^3 + 2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-3*\[CapitalGamma]^2 + 3*\[CapitalGamma]^3 + 4*\[Nu]^2 + 4*\[CapitalGamma]*\[Nu]^2) + 
    \[Gamma]^3*\[Nu]*(-168*\[CapitalGamma] - 912*\[CapitalGamma]^3 + 372*\[CapitalGamma]^4 - 47*\[Nu]^2 + 12*\[CapitalGamma]^2*(59 + \[Nu]^2)) - 
    \[Gamma]^2*(-1 + \[CapitalGamma])*(-114*\[CapitalGamma]^4 + 51*\[CapitalGamma]^5 + 47*\[Nu]^2 - 178*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(1 + \[Nu]^2) + 
      15*\[CapitalGamma]^3*(5 + 4*\[Nu]^2)) + \[Gamma]^5*\[Nu]*(448*\[CapitalGamma] + 2048*\[CapitalGamma]^3 - 800*\[CapitalGamma]^4 + 157*\[Nu]^2 - 4*\[CapitalGamma]^2*(424 + 11*\[Nu]^2)) + 
    \[Gamma]^7*\[Nu]*(-280*\[CapitalGamma] - 1232*\[CapitalGamma]^3 + 476*\[CapitalGamma]^4 - 173*\[Nu]^2 + 4*\[CapitalGamma]^2*(259 + 13*\[Nu]^2)) - 
    \[Gamma]^6*(-1 + \[CapitalGamma])*(-288*\[CapitalGamma]^4 + 114*\[CapitalGamma]^5 + 645*\[Nu]^2 - 1150*\[CapitalGamma]*\[Nu]^2 - 12*\[CapitalGamma]^2*(5 + 11*\[Nu]^2) + 
      6*\[CapitalGamma]^3*(39 + 34*\[Nu]^2)) + \[Gamma]^4*(-1 + \[CapitalGamma])*(-342*\[CapitalGamma]^4 + 135*\[CapitalGamma]^5 + 377*\[Nu]^2 - 794*\[CapitalGamma]*\[Nu]^2 - 
      12*\[CapitalGamma]^2*(6 + 7*\[Nu]^2) + 3*\[CapitalGamma]^3*(93 + 56*\[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {1, 2}] -> (3*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), \[Alpha][5, {1, 2}] -> 
  (24*\[Gamma]*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu] + 5*\[Gamma]^8*(-1 + \[CapitalGamma])*(14 + \[CapitalGamma] - 56*\[Nu])*\[Nu]^2 - 7*\[Gamma]^9*\[Nu]^3 + 
    6*(-1 + \[CapitalGamma])^3*\[CapitalGamma]^2*(-1 + 4*\[Nu]) + 7*\[Gamma]^5*(32*(-1 + \[CapitalGamma])^2*(-1 + 2*\[CapitalGamma])*(1 - 4*\[Nu])*\[Nu] - 3*\[Nu]^3) + 
    \[Gamma]^3*(7*\[Nu]^3 + 12*(-1 + \[CapitalGamma])^2*(-7 + 17*\[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu])) + 
    \[Gamma]^7*(21*\[Nu]^3 + 4*(-1 + \[CapitalGamma])^2*(-35 + 67*\[CapitalGamma])*\[Nu]*(-1 + 4*\[Nu])) - 
    \[Gamma]^4*(-1 + \[CapitalGamma])*(279*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 135*\[CapitalGamma]^4*(1 - 4*\[Nu]) - 7*\[CapitalGamma]*\[Nu]^2 + 72*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
      342*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 98*\[Nu]^2*(-1 + 4*\[Nu])) + \[Gamma]^6*(-1 + \[CapitalGamma])*(234*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 
      114*\[CapitalGamma]^4*(1 - 4*\[Nu]) - 11*\[CapitalGamma]*\[Nu]^2 + 60*\[CapitalGamma]*(-1 + 4*\[Nu]) + 288*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 154*\[Nu]^2*(-1 + 4*\[Nu])) + 
    \[Gamma]^2*(-1 + \[CapitalGamma])*(75*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 51*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 114*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 14*\[Nu]^2*(-1 + 4*\[Nu]) - 
      \[CapitalGamma]*(12 - 48*\[Nu] + \[Nu]^2)))/(16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), 
 \[Alpha][4, {0, 3}] -> ((-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^3*(1 - 4*\[Nu]))/(16*\[Gamma]*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^3*\[Nu]^3), 
 \[Alpha][5, {0, 3}] -> (2*(-1 + \[CapitalGamma])^3*\[CapitalGamma]*(1 - 4*\[Nu]) - 5*\[Gamma]^8*(-1 + \[CapitalGamma])*\[Nu]^2 + \[Gamma]^9*\[Nu]^3 - 
    \[Gamma]^6*(-1 + \[CapitalGamma])*(2*(-1 + \[CapitalGamma])^2*(-10 + 19*\[CapitalGamma])*(1 - 4*\[Nu]) - 11*\[Nu]^2) + 
    \[Gamma]^4*(-1 + \[CapitalGamma])*(3*(-1 + \[CapitalGamma])^2*(-8 + 15*\[CapitalGamma])*(1 - 4*\[Nu]) - 7*\[Nu]^2) + 
    \[Gamma]^7*\[Nu]*(20*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 3*\[Nu]^2) - \[Gamma]^2*(-1 + \[CapitalGamma])*((-1 + \[CapitalGamma])^2*(-4 + 17*\[CapitalGamma])*(1 - 4*\[Nu]) - 
      \[Nu]^2) - \[Gamma]^3*\[Nu]*(\[Nu]^2 + 12*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])) + \[Gamma]^5*\[Nu]*(3*\[Nu]^2 + 32*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])))/
   (16*\[Gamma]^3*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^4*\[Nu]^3), \[Alpha][5, {4, 0}] -> 
  ((-1 + \[CapitalGamma])*(9*(-1 + 2*\[Gamma]^2)*\[CapitalGamma]^6 + (3 - 6*\[Gamma]^2)*\[CapitalGamma]^7 + 48*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*\[Nu]^4 + 
     48*(-1 + \[Gamma]^2)^2*\[CapitalGamma]*\[Nu]^3*(4*\[Gamma] - \[Nu] + 2*\[Gamma]^2*\[Nu]) + 8*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[CapitalGamma]^2*\[Nu]^2*
      (9 + 2*(-1 + \[Gamma]^2)*\[Nu]^2) + \[CapitalGamma]^4*(-3 + 96*\[Gamma]*\[Nu] - 96*\[Gamma]^3*\[Nu] - 8*\[Nu]^2 - 16*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(1 + 4*\[Nu]^2)) + \[CapitalGamma]^5*(9 - 48*\[Gamma]*\[Nu] + 48*\[Gamma]^3*\[Nu] + 8*\[Nu]^2 + 16*\[Gamma]^4*\[Nu]^2 - 
       6*\[Gamma]^2*(3 + 4*\[Nu]^2)) + 8*(-1 + \[Gamma]^2)*\[CapitalGamma]^3*\[Nu]*(-8*\[Gamma]^3*\[Nu]^2 + 4*\[Gamma]^4*\[Nu]^3 - 6*\[Gamma]^2*\[Nu]*(3 + \[Nu]^2) + 
       \[Nu]*(9 + 2*\[Nu]^2) + \[Gamma]*(6 + 8*\[Nu]^2))))/(64*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][6, {4, 0}] -> (16*\[Gamma]^9*\[CapitalGamma]*(-693 + 1769*\[CapitalGamma] - 866*\[CapitalGamma]^2 - 594*\[CapitalGamma]^3 + 384*\[CapitalGamma]^4)*\[Nu]^3 + 
    2*\[Gamma]^10*(-3003 + 4304*\[CapitalGamma] + 1890*\[CapitalGamma]^2 - 3072*\[CapitalGamma]^3 + 312*\[CapitalGamma]^5)*\[Nu]^4 + 
    352*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]^2*\[Nu]*(-2*\[CapitalGamma]^3 + \[CapitalGamma]^4 - 4*\[Nu]^2 + \[CapitalGamma]^2*(1 + 3*\[Nu]^2)) - 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(-22*\[CapitalGamma]^5 + 11*\[CapitalGamma]^6 + 96*\[Nu]^4 + 192*\[CapitalGamma]*\[Nu]^4 + 11*\[CapitalGamma]^4*(1 + 6*\[Nu]^2) + 
      12*\[CapitalGamma]^2*\[Nu]^2*(-9 + 8*\[Nu]^2)) + 16*\[Gamma]^5*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-1128*\[CapitalGamma]^4 + 452*\[CapitalGamma]^5 + 1407*\[Nu]^2 - 
      2628*\[CapitalGamma]*\[Nu]^2 - 14*\[CapitalGamma]^2*(16 + 33*\[Nu]^2) + 30*\[CapitalGamma]^3*(30 + 37*\[Nu]^2)) - 
    16*\[Gamma]^7*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-678*\[CapitalGamma]^4 + 269*\[CapitalGamma]^5 + 1743*\[Nu]^2 - 2884*\[CapitalGamma]*\[Nu]^2 + 549*\[CapitalGamma]^3*(1 + 2*\[Nu]^2) - 
      14*\[CapitalGamma]^2*(10 + 39*\[Nu]^2)) - 8*\[Gamma]^8*\[Nu]^2*(4083*\[CapitalGamma]^4 - 474*\[CapitalGamma]^6 + 192*\[CapitalGamma]^7 - 2247*\[Nu]^2 + 3422*\[CapitalGamma]*\[Nu]^2 + 
      45*\[CapitalGamma]^2*(21 + 32*\[Nu]^2) + 6*\[CapitalGamma]^5*(-207 + 53*\[Nu]^2) - 12*\[CapitalGamma]^3*(292 + 215*\[Nu]^2)) - 
    16*\[Gamma]^3*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-494*\[CapitalGamma]^4 + 205*\[CapitalGamma]^5 + 357*\[Nu]^2 - 908*\[CapitalGamma]*\[Nu]^2 - 42*\[CapitalGamma]^2*(2 + 3*\[Nu]^2) + 
      \[CapitalGamma]^3*(373 + 462*\[Nu]^2)) + \[Gamma]^4*(2828*\[CapitalGamma]^8 - 635*\[CapitalGamma]^9 + 7416*\[Nu]^4 - 15376*\[CapitalGamma]*\[Nu]^4 + 
      \[CapitalGamma]^4*(288 - 46968*\[Nu]^2) - 24*\[CapitalGamma]^2*\[Nu]^2*(377 + 212*\[Nu]^2) - 6*\[CapitalGamma]^7*(827 + 502*\[Nu]^2) + 
      24*\[CapitalGamma]^3*\[Nu]^2*(1565 + 612*\[Nu]^2) + \[CapitalGamma]^6*(4268 + 7032*\[Nu]^2) + \[CapitalGamma]^5*(-1787 + 14436*\[Nu]^2 - 3216*\[Nu]^4)) + 
    \[Gamma]^2*(-956*\[CapitalGamma]^8 + 227*\[CapitalGamma]^9 - 726*\[Nu]^4 + 2896*\[CapitalGamma]*\[Nu]^4 + 564*\[CapitalGamma]^2*\[Nu]^2*(2 + \[Nu]^2) - 
      72*\[CapitalGamma]^3*\[Nu]^2*(93 + 52*\[Nu]^2) + 6*\[CapitalGamma]^7*(259 + 176*\[Nu]^2) + 24*\[CapitalGamma]^4*(-2 + 411*\[Nu]^2) - 
      4*\[CapitalGamma]^6*(299 + 564*\[Nu]^2) + \[CapitalGamma]^5*(419 - 3096*\[Nu]^2 + 1248*\[Nu]^4)) + 
    2*\[Gamma]^6*(-1196*\[CapitalGamma]^8 + 269*\[CapitalGamma]^9 - 9330*\[Nu]^4 + 15720*\[CapitalGamma]*\[Nu]^4 + 6*\[CapitalGamma]^7*(349 + 302*\[Nu]^2) + 
      12*\[CapitalGamma]^2*\[Nu]^2*(645 + 511*\[Nu]^2) + 60*\[CapitalGamma]^4*(-2 + 585*\[Nu]^2) - 12*\[CapitalGamma]^3*\[Nu]^2*(2463 + 1076*\[Nu]^2) - 
      4*\[CapitalGamma]^6*(449 + 1104*\[Nu]^2) + \[CapitalGamma]^5*(749 - 10680*\[Nu]^2 + 2040*\[Nu]^4)))/(192*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {3, 1}] -> ((-1 + \[CapitalGamma])*((9 - 18*\[Gamma]^2)*\[CapitalGamma]^5 + (-3 + 6*\[Gamma]^2)*\[CapitalGamma]^6 - 36*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[CapitalGamma]*\[Nu]^2 - 
     48*\[Gamma]*(-1 + \[Gamma]^2)^2*\[Nu]^3 + \[CapitalGamma]^3*(3 - 72*\[Gamma]*\[Nu] + 72*\[Gamma]^3*\[Nu] + 4*\[Nu]^2 + 8*\[Gamma]^4*\[Nu]^2 - 
       6*\[Gamma]^2*(1 + 2*\[Nu]^2)) + \[CapitalGamma]^4*(-9 + 36*\[Gamma]*\[Nu] - 36*\[Gamma]^3*\[Nu] - 4*\[Nu]^2 - 8*\[Gamma]^4*\[Nu]^2 + 
       6*\[Gamma]^2*(3 + 2*\[Nu]^2)) + 4*(-1 + \[Gamma]^2)*\[CapitalGamma]^2*\[Nu]*(-9*\[Nu] + 18*\[Gamma]^2*\[Nu] + 4*\[Gamma]^3*\[Nu]^2 - \[Gamma]*(9 + 4*\[Nu]^2))))/
   (16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {3, 1}] -> 
  (-4*\[Gamma]^9*(-693 + 1958*\[CapitalGamma] - 1055*\[CapitalGamma]^2 - 624*\[CapitalGamma]^3 + 414*\[CapitalGamma]^4)*\[Nu]^3 + 42*\[Gamma]^10*(-11 + 5*\[CapitalGamma]^2)*\[Nu]^4 - 
    88*\[Gamma]*(-1 + \[CapitalGamma])*\[CapitalGamma]*\[Nu]*(-6*\[CapitalGamma]^3 + 3*\[CapitalGamma]^4 - 4*\[Nu]^2 + 3*\[CapitalGamma]^2*(1 + \[Nu]^2)) + 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]^2*(-22*\[CapitalGamma]^3 + 11*\[CapitalGamma]^4 - 54*\[Nu]^2 + 11*\[CapitalGamma]^2*(1 + 3*\[Nu]^2)) + 
    12*\[Gamma]^8*\[Nu]^2*(315*\[CapitalGamma] + 1431*\[CapitalGamma]^3 - 449*\[CapitalGamma]^4 - 158*\[CapitalGamma]^5 + 64*\[CapitalGamma]^6 + 126*\[Nu]^2 - \[CapitalGamma]^2*(1203 + 56*\[Nu]^2)) + 
    4*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(-1506*\[CapitalGamma]^4 + 627*\[CapitalGamma]^5 + 357*\[Nu]^2 - 1049*\[CapitalGamma]*\[Nu]^2 - 126*\[CapitalGamma]^2*(2 + \[Nu]^2) + 
      3*\[CapitalGamma]^3*(377 + 160*\[Nu]^2)) - 4*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(-3448*\[CapitalGamma]^4 + 1388*\[CapitalGamma]^5 + 1407*\[Nu]^2 - 3099*\[CapitalGamma]*\[Nu]^2 - 
      42*\[CapitalGamma]^2*(16 + 11*\[Nu]^2) + 4*\[CapitalGamma]^3*(683 + 294*\[Nu]^2)) + 
    \[Gamma]^4*(-2828*\[CapitalGamma]^7 + 635*\[CapitalGamma]^8 + 4524*\[CapitalGamma]*\[Nu]^2 + 840*\[Nu]^4 + \[CapitalGamma]^4*(1787 - 7806*\[Nu]^2) - 
      24*\[CapitalGamma]^2*\[Nu]^2*(807 + 14*\[Nu]^2) + 6*\[CapitalGamma]^6*(827 + 251*\[Nu]^2) + 36*\[CapitalGamma]^3*(-8 + 685*\[Nu]^2) - 
      4*\[CapitalGamma]^5*(1067 + 879*\[Nu]^2)) + 4*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(-2074*\[CapitalGamma]^4 + 827*\[CapitalGamma]^5 + 1743*\[Nu]^2 - 3403*\[CapitalGamma]*\[Nu]^2 - 
      42*\[CapitalGamma]^2*(10 + 13*\[Nu]^2) + \[CapitalGamma]^3*(1667 + 1176*\[Nu]^2)) + 
    \[Gamma]^2*(956*\[CapitalGamma]^7 - 227*\[CapitalGamma]^8 - 564*\[CapitalGamma]*\[Nu]^2 - 126*\[Nu]^4 + \[CapitalGamma]^3*(48 - 5100*\[Nu]^2) + 
      6*\[CapitalGamma]^2*\[Nu]^2*(572 + 7*\[Nu]^2) - 6*\[CapitalGamma]^6*(259 + 88*\[Nu]^2) + 4*\[CapitalGamma]^5*(299 + 282*\[Nu]^2) + 
      \[CapitalGamma]^4*(-419 + 1632*\[Nu]^2)) - 2*\[Gamma]^6*(-1196*\[CapitalGamma]^7 + 269*\[CapitalGamma]^8 + 3870*\[CapitalGamma]*\[Nu]^2 + 882*\[Nu]^4 + 
      \[CapitalGamma]^4*(749 - 5802*\[Nu]^2) - 6*\[CapitalGamma]^2*\[Nu]^2*(2540 + 63*\[Nu]^2) + 6*\[CapitalGamma]^6*(349 + 151*\[Nu]^2) - 
      4*\[CapitalGamma]^5*(449 + 552*\[Nu]^2) + 6*\[CapitalGamma]^3*(-20 + 3079*\[Nu]^2)))/(48*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {2, 2}] -> ((-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*(18*(-1 + 2*\[Gamma]^2)*\[CapitalGamma]^3 + (9 - 18*\[Gamma]^2)*\[CapitalGamma]^4 - 
     72*\[Gamma]*(-1 + \[Gamma]^2)*\[CapitalGamma]*\[Nu] - 36*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]^2 + 
     \[CapitalGamma]^2*(9 - 72*\[Gamma]*\[Nu] + 72*\[Gamma]^3*\[Nu] + 4*\[Nu]^2 + 8*\[Gamma]^4*\[Nu]^2 - 6*\[Gamma]^2*(3 + 2*\[Nu]^2))))/
   (32*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {2, 2}] -> 
  (176*\[Gamma]*(-1 + \[CapitalGamma])^3*\[CapitalGamma]^2*(1 - 4*\[Nu])*\[Nu] + 2*\[Gamma]^10*(21 - 5*\[CapitalGamma]^2)*\[Nu]^4 - 
    8*\[Gamma]^9*(-1 + \[CapitalGamma])*\[Nu]^3*(63 + 7*\[CapitalGamma] - 252*\[Nu] + 10*\[CapitalGamma]^2*(-1 + 4*\[Nu])) - 
    2*(-1 + \[CapitalGamma])^2*\[CapitalGamma]*(1 - 4*\[Nu])*(-22*\[CapitalGamma]^3 + 11*\[CapitalGamma]^4 - 18*\[Nu]^2 + 11*\[CapitalGamma]^2*(1 + \[Nu]^2)) - 
    4*\[Gamma]^8*\[Nu]^2*(315*(1 - 4*\[Nu]) + 64*\[CapitalGamma]^5*(1 - 4*\[Nu]) + 38*\[Nu]^2 + 1308*\[CapitalGamma]*(-1 + 4*\[Nu]) + 
      8*\[CapitalGamma]^3*(-68 + 277*\[Nu]) + \[CapitalGamma]^4*(-163 + 632*\[Nu]) - 4*\[CapitalGamma]^2*(-409 + 1641*\[Nu] + 2*\[Nu]^2)) - 
    8*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*(217*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 518*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 47*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(12 - 48*\[Nu] + \[Nu]^2) + \[CapitalGamma]^2*(1 - 4*\[Nu])*(385 + 6*\[Nu]^2)) + 
    8*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(484*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 1192*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 157*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(32 - 128*\[Nu] + 3*\[Nu]^2) + 2*\[CapitalGamma]^2*(1 - 4*\[Nu])*(466 + 11*\[Nu]^2)) - 
    8*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(289*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 718*\[CapitalGamma]^3*(-1 + 4*\[Nu]) + 173*\[Nu]^2*(-1 + 4*\[Nu]) - 
      7*\[CapitalGamma]*(20 - 80*\[Nu] + 3*\[Nu]^2) + \[CapitalGamma]^2*(1 - 4*\[Nu])*(569 + 26*\[Nu]^2)) + 
    \[Gamma]^2*(227*\[CapitalGamma]^7*(1 - 4*\[Nu]) + 188*(1 - 4*\[Nu])*\[Nu]^2 + 26*\[Nu]^4 + 956*\[CapitalGamma]^6*(-1 + 4*\[Nu]) + 
      1228*\[CapitalGamma]*\[Nu]^2*(-1 + 4*\[Nu]) + 2*\[CapitalGamma]^5*(1 - 4*\[Nu])*(777 + 88*\[Nu]^2) - 
      2*\[CapitalGamma]^2*(24 - 96*\[Nu] - 932*\[Nu]^2 + 3736*\[Nu]^3 + \[Nu]^4) - 4*\[CapitalGamma]^4*(\[Nu]^2 + (1 - 4*\[Nu])*(299 + 94*\[Nu]^2)) + 
      \[CapitalGamma]^3*(8*\[Nu]^2 + (-1 + 4*\[Nu])*(-419 + 628*\[Nu]^2))) + 
    2*\[Gamma]^6*(269*\[CapitalGamma]^7*(1 - 4*\[Nu]) + 1196*\[CapitalGamma]^6*(-1 + 4*\[Nu]) + 5542*\[CapitalGamma]*\[Nu]^2*(-1 + 4*\[Nu]) + 
      6*\[Nu]^2*(215 - 860*\[Nu] + 17*\[Nu]^2) + 2*\[CapitalGamma]^5*(1 - 4*\[Nu])*(1047 + 151*\[Nu]^2) - 
      2*\[CapitalGamma]^2*(60 - 240*\[Nu] - 3530*\[Nu]^2 + 14164*\[Nu]^3 + 9*\[Nu]^4) - 
      2*\[CapitalGamma]^4*(11*\[Nu]^2 + (1 - 4*\[Nu])*(898 + 368*\[Nu]^2)) + \[CapitalGamma]^3*(44*\[Nu]^2 + (-1 + 4*\[Nu])*(-749 + 2396*\[Nu]^2))) + 
    \[Gamma]^4*(2828*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 7044*\[CapitalGamma]*(1 - 4*\[Nu])*\[Nu]^2 + 635*\[CapitalGamma]^7*(-1 + 4*\[Nu]) + 
      2*\[CapitalGamma]^5*(-1 + 4*\[Nu])*(2481 + 251*\[Nu]^2) + 8*\[CapitalGamma]^2*(36 - 144*\[Nu] - 1171*\[Nu]^2 + 4698*\[Nu]^3 + 2*\[Nu]^4) - 
      4*(377*(1 - 4*\[Nu])*\[Nu]^2 + 30*\[Nu]^4) + 4*\[CapitalGamma]^4*(7*\[Nu]^2 + (1 - 4*\[Nu])*(1067 + 293*\[Nu]^2)) + 
      \[CapitalGamma]^3*(-56*\[Nu]^2 + (1 - 4*\[Nu])*(-1787 + 3190*\[Nu]^2))))/(32*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {1, 3}] -> (3*(-1 + \[CapitalGamma])^3*(1 - 4*\[Nu])*(\[CapitalGamma] - 2*\[Gamma]^2*\[CapitalGamma] + (-1 + 2*\[Gamma]^2)*\[CapitalGamma]^2 - 4*\[Gamma]*(-1 + \[Gamma]^2)*\[Nu]))/
   (16*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), \[Alpha][6, {1, 3}] -> 
  (22*(-1 + \[CapitalGamma])^4*\[CapitalGamma]^2*(1 - 4*\[Nu]) + 12*\[Gamma]^9*(-7 + 6*\[CapitalGamma] + \[CapitalGamma]^2)*\[Nu]^3 - 14*\[Gamma]^10*\[Nu]^4 + 
    88*\[Gamma]*(-1 + \[CapitalGamma])^3*\[CapitalGamma]*\[Nu]*(-1 + 4*\[Nu]) + 4*\[Gamma]^7*(-1 + \[CapitalGamma])*\[Nu]*(7*(-1 + \[CapitalGamma])^2*(-20 + 47*\[CapitalGamma])*(1 - 4*\[Nu]) - 
      9*(7 + \[CapitalGamma])*\[Nu]^2) - 4*\[Gamma]^5*(-1 + \[CapitalGamma])*\[Nu]*(4*(-1 + \[CapitalGamma])^2*(-56 + 137*\[CapitalGamma])*(1 - 4*\[Nu]) - 9*(7 + \[CapitalGamma])*\[Nu]^2) + 
    4*\[Gamma]^3*(-1 + \[CapitalGamma])*\[Nu]*((-1 + \[CapitalGamma])^2*(-84 + 241*\[CapitalGamma])*(1 - 4*\[Nu]) - 3*(7 + \[CapitalGamma])*\[Nu]^2) + 
    4*\[Gamma]^8*\[Nu]^2*(-15*\[CapitalGamma]^3 + \[CapitalGamma]*(195 - 840*\[Nu]) + 15*\[CapitalGamma]^2*(-5 + 28*\[Nu]) + 7*(-15 + 60*\[Nu] + 2*\[Nu]^2)) + 
    \[Gamma]^2*(1554*\[CapitalGamma]^4*(-1 + 4*\[Nu]) - 956*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 227*\[CapitalGamma]^6*(-1 + 4*\[Nu]) - 
      14*\[Nu]^2*(-6 + 24*\[Nu] + \[Nu]^2) + 4*\[CapitalGamma]^3*(299 - 1196*\[Nu] + 3*\[Nu]^2) + 
      \[CapitalGamma]^2*(-419 + 1676*\[Nu] + 60*\[Nu]^2 - 336*\[Nu]^3) + 12*\[CapitalGamma]*(4 - 16*\[Nu] - 13*\[Nu]^2 + 56*\[Nu]^3)) - 
    2*\[Gamma]^6*(2094*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 269*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 1196*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 
      42*\[Nu]^2*(-11 + 44*\[Nu] + \[Nu]^2) - 2*\[CapitalGamma]^3*(898 - 3592*\[Nu] + 33*\[Nu]^2) - 
      6*\[CapitalGamma]*(20 - 80*\[Nu] - 143*\[Nu]^2 + 616*\[Nu]^3) + \[CapitalGamma]^2*(749 - 2996*\[Nu] - 330*\[Nu]^2 + 1848*\[Nu]^3)) + 
    \[Gamma]^4*(4962*\[CapitalGamma]^4*(1 - 4*\[Nu]) + 635*\[CapitalGamma]^6*(1 - 4*\[Nu]) + 56*\[Nu]^4 + 2828*\[CapitalGamma]^5*(-1 + 4*\[Nu]) + 
      588*\[Nu]^2*(-1 + 4*\[Nu]) - 4*\[CapitalGamma]^3*(1067 - 4268*\[Nu] + 21*\[Nu]^2) - 12*\[CapitalGamma]*(24 - 96*\[Nu] - 91*\[Nu]^2 + 392*\[Nu]^3) + 
      \[CapitalGamma]^2*(1787 - 7148*\[Nu] - 420*\[Nu]^2 + 2352*\[Nu]^3)))/(48*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4), 
 \[Alpha][5, {0, 4}] -> (-3*(-1 + 2*\[Gamma]^2)*(-1 + \[CapitalGamma])^4*(1 - 4*\[Nu])^2)/(64*\[Gamma]^2*(-1 + \[Gamma]^2)^2*\[CapitalGamma]^4*\[Nu]^4), 
 \[Alpha][6, {0, 4}] -> (-22*(-1 + \[CapitalGamma])^4*\[CapitalGamma]*(1 - 4*\[Nu])^2 + 10*\[Gamma]^10*\[Nu]^4 + 48*\[Gamma]^9*(-1 + \[CapitalGamma])*\[Nu]^3*(-1 + 4*\[Nu]) - 
    16*\[Gamma]^7*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(20*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 9*\[Nu]^2) + 
    16*\[Gamma]^5*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(32*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - 9*\[Nu]^2) - 
    48*\[Gamma]^3*(-1 + \[CapitalGamma])*(1 - 4*\[Nu])*\[Nu]*(4*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu]) - \[Nu]^2) + 
    \[Gamma]^4*(-((-1 + \[CapitalGamma])^4*(-288 + 635*\[CapitalGamma])*(1 - 4*\[Nu])^2) + 168*(-1 + \[CapitalGamma])^2*(1 - 4*\[Nu])*\[Nu]^2 - 40*\[Nu]^4) - 
    40*\[Gamma]^8*\[Nu]^2*(\[Nu]^2 + 3*(-1 + \[CapitalGamma])^2*(-1 + 4*\[Nu])) + \[Gamma]^2*((-1 + \[CapitalGamma])^4*(-48 + 227*\[CapitalGamma])*(1 - 4*\[Nu])^2 + 
      10*\[Nu]^4 + 24*(-1 + \[CapitalGamma])^2*\[Nu]^2*(-1 + 4*\[Nu])) + 2*\[Gamma]^6*((-1 + \[CapitalGamma])^4*(-120 + 269*\[CapitalGamma])*(1 - 4*\[Nu])^2 + 
      30*\[Nu]^4 + 132*(-1 + \[CapitalGamma])^2*\[Nu]^2*(-1 + 4*\[Nu])))/(192*\[Gamma]^4*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^5*\[Nu]^4)};

